Intervals of permutation class growth rates

We prove that the set of growth rates of permutation classes includes an infinite sequence of intervals whose infimum is $\theta_B\approx2.35526$, and that it also contains every value at least $\lambda_B\approx2.35698$. These results improve on a theorem of Vatter, who determined that there are permutation classes of every growth rate at least $\lambda_A\approx2.48187$. Thus, we also refute his conjecture that the set of growth rates below $\lambda_A$ is nowhere dense. Our proof is based upon an analysis of expansions of real numbers in non-integer bases, the study of which was initiated by R\'enyi in the 1950s. In particular, we prove two generalisations of a result of Pedicini concerning expansions in which the digits are drawn from sets of allowed values.

==> anc/intervalCalculations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    370154,       9070]
NotebookOptionsPosition[    354335,       8588]
NotebookOutlinePosition[    358527,       8706]
CellTagsIndexPosition[    358354,       8699]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Calculating intervals of permutation class growth rates", "Title",
 CellChangeTimes->{{3.649152136727949*^9, 3.649152223042899*^9}, {
  3.6496701825959034`*^9, 3.6496701909105964`*^9}},
 FontSize->24,
 FontWeight->"Bold"],

Cell["David Bevan", "Subtitle",
 CellChangeTimes->{{3.650179802436328*^9, 3.6501798182225156`*^9}},
 FontSize->18],

Cell[TextData[{
 "This notebook contains the computer-aided calculations used in the proofs \
of the theorems in the article, \[OpenCurlyDoubleQuote]Intervals of \
permutation class growth rates\[CloseCurlyDoubleQuote] [",
 StyleBox[ButtonBox["http://arxiv.org/pdf/1410.3679.pdf",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/pdf/1410.3679.pdf"], None},
  ButtonNote->"http://arxiv.org/pdf/1410.3679.pdf"],
  FontVariations->{"Underline"->True}],
 "]."
}], "Text",
 CellChangeTimes->{{3.650102411374363*^9, 3.6501024386268644`*^9}, {
  3.650179631839463*^9, 3.6501797464827147`*^9}, {3.6501798527899*^9, 
  3.650179891366226*^9}, {3.6501799329355693`*^9, 3.6501799759064083`*^9}, {
  3.6501800286466274`*^9, 3.650180079906503*^9}, {3.6501802928372684`*^9, 
  3.650180316002674*^9}, {3.6501821667927723`*^9, 3.6501821775565653`*^9}, {
  3.6501822090290875`*^9, 3.650182242942836*^9}, {3.6501823392939053`*^9, 
  3.6501823469065585`*^9}, {3.6501935638128166`*^9, 3.650193576308256*^9}},
 FontSize->12],

Cell[TextData[{
 "Section 1 consists of the ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " function definitions. Sections 2, 3 and 4 contain the calculations for the \
proof of Theorem 1, for Example 4.4, and for the proof of Theorem 2, \
respectively."
}], "Text",
 CellChangeTimes->{{3.650102411374363*^9, 3.6501024386268644`*^9}, {
   3.650179631839463*^9, 3.6501797464827147`*^9}, {3.6501798527899*^9, 
   3.650179891366226*^9}, {3.6501799329355693`*^9, 3.6501799759064083`*^9}, 
   3.6501800188660545`*^9, {3.65018065700272*^9, 3.6501806572991176`*^9}, {
   3.65018069746886*^9, 3.650180720478713*^9}, {3.650180882342867*^9, 
   3.650180908098302*^9}, {3.6501809601551676`*^9, 3.6501809880321894`*^9}},
 FontSize->12],

Cell[CellGroupData[{

Cell[TextData[{
 "1. ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " function definitions"
}], "Section",
 CellChangeTimes->{{3.649152078368247*^9, 3.6491521173683147`*^9}, {
  3.649576190723262*^9, 3.649576191706024*^9}, {3.649577834789975*^9, 
  3.6495778378475556`*^9}, {3.6496603263839192`*^9, 3.649660331906319*^9}, {
  3.6497503384585414`*^9, 3.649750347475357*^9}, {3.650180693756084*^9, 
  3.650180713209159*^9}},
 FontSize->18,
 FontWeight->"Bold"],

Cell[CellGroupData[{

Cell["1.1 Utility functions", "Subsection",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.6496700042111034`*^9, 3.6496700412766123`*^9}, {
  3.6496700824759483`*^9, 3.6496700956422634`*^9}, {3.6497422961183186`*^9, 
  3.6497423012507277`*^9}, {3.6497424570803995`*^9, 3.6497424589212027`*^9}, {
  3.6500923232909718`*^9, 3.650092327331242*^9}, {3.6501807235206933`*^9, 
  3.650180723832691*^9}},
 FontSize->16,
 FontWeight->"Bold",
 Background->RGBColor[0.87, 0.94, 1]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"isSubsetOf", "::", "usage"}], "=", "\"\<isSubsetOf[\!\(\*
StyleBox[\"s\",
FontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"t\",
FontSlant->\"Italic\"]\)] returns True if set \!\(\*
StyleBox[\"s\",
FontSlant->\"Italic\"]\) is a subset of set \!\(\*
StyleBox[\"t\",
FontSlant->\"Italic\"]\), and False otherwise.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"isSubsetOf", "[", 
   RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Complement", "[", 
    RowBox[{"s", ",", "t"}], "]"}], "\[Equal]", 
   RowBox[{"{", "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"?", "isSubsetOf"}]}], "Input",
 CellChangeTimes->{{3.6500940238644123`*^9, 3.650094049448248*^9}, {
  3.6501913880149536`*^9, 3.6501913884049487`*^9}, {3.650191543388962*^9, 
  3.650191546524522*^9}}],

Cell[BoxData[
 StyleBox["\<\"isSubsetOf[\!\(\*\\nStyleBox[\\\"s\\\",\\nFontSlant->\\\"\
Italic\\\"]\),\!\(\*\\nStyleBox[\\\"t\\\",\\nFontSlant->\\\"Italic\\\"]\)] \
returns True if set \!\(\*\\nStyleBox[\\\"s\\\",\\nFontSlant->\\\"Italic\\\"]\
\) is a subset of set \
\!\(\*\\nStyleBox[\\\"t\\\",\\nFontSlant->\\\"Italic\\\"]\), and False \
otherwise.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.650198641129057*^9},
 CellTags->"Info3650202241-8233394"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"colForm", "::", "usage"}], "=", "\"\<colForm[\!\(\*
StyleBox[\"s\",
FontSlant->\"Italic\"]\)] prints list \!\(\*
StyleBox[\"s\",
FontSlant->\"Italic\"]\) in a column.\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"colForm", "[", "s_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Print", "@", 
     RowBox[{"Column", "@", "s"}]}], ";", "s", ";"}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{"?", "colForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tableForm", "::", "usage"}], "=", "\"\<tableForm[\!\(\*
StyleBox[\"k\",
FontSlant->\"Italic\"]\)][\!\(\*
StyleBox[\"s\",
FontSlant->\"Italic\"]\)] displays \!\(\*
StyleBox[\"s\",
FontSlant->\"Italic\"]\) using TableForm with TableDepth set to \!\(\*
StyleBox[\"k\",
FontSlant->\"Italic\"]\).\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tableForm", "[", "k_", "]"}], "[", "s_", "]"}], ":=", 
  RowBox[{"TableForm", "[", 
   RowBox[{"s", ",", 
    RowBox[{"TableDepth", "\[Rule]", "k"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"?", "tableForm"}]}], "Input",
 CellChangeTimes->{{3.650094059556983*^9, 3.6500940596817827`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"colForm[\!\(\*\\nStyleBox[\\\"s\\\",\\nFontSlant->\\\"Italic\\\
\"]\)] prints list \
\!\(\*\\nStyleBox[\\\"s\\\",\\nFontSlant->\\\"Italic\\\"]\) in a column.\"\>",
   "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.650198641347454*^9},
 CellTags->"Info3650202241-8233394"],

Cell[BoxData[
 StyleBox["\<\"tableForm[\\!\\(\\*\\nStyleBox[\\\"k\\\",\\nFontSlant->\\\"\
Italic\\\"]\\)][\\!\\(\\*\\nStyleBox[\\\"s\\\",\\nFontSlant->\\\"Italic\\\"]\\\
)] displays \\!\\(\\*\\nStyleBox[\\\"s\\\",\\nFontSlant->\\\"Italic\\\"]\\) \
using TableForm with TableDepth set to \
\\!\\(\\*\\nStyleBox[\\\"k\\\",\\nFontSlant->\\\"Italic\\\"]\\).\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.650198641409854*^9},
 CellTags->"Info3650202241-8233394"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["1.2 Functions relating to permutations", "Subsection",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.6496700042111034`*^9, 3.6496700412766123`*^9}, {
  3.6496700824759483`*^9, 3.6496700956422634`*^9}, {3.6497422961183186`*^9, 
  3.6497423012507277`*^9}, {3.6497424570803995`*^9, 3.6497424589212027`*^9}, {
  3.6501807305406485`*^9, 3.6501807308214464`*^9}},
 FontSize->16,
 FontWeight->"Bold",
 Background->RGBColor[0.87, 0.94, 1]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"inflatePerm", "::", "usage"}], "=", "\"\<inflatePerm[\!\(\*
StyleBox[\"\[Sigma]\",
FontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"k\",
FontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"r\",
FontSlant->\"Italic\"]\)] gives the permutation that results from inflating \
the \!\(\*
StyleBox[\(\*
StyleBox[\"k\",
FontSlant->\"Italic\"]th\)]\) entry of permutation \!\(\*
StyleBox[\"\[Sigma]\",
FontSlant->\"Italic\"]\) with 1...\!\(\*
StyleBox[\"r\",
FontSlant->\"Italic\"]\).\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"inflatePerm", "[", 
   RowBox[{"\[Sigma]_", ",", "k_", ",", "r_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"e", "=", 
      RowBox[{
      "\[Sigma]", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}]}], 
     "}"}], ",", 
    RowBox[{"ReplacePart", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"#", ">", "e"}], ",", 
          RowBox[{"#", "+", "r", "-", "1"}], ",", "#"}], "]"}], "&"}], "/@", 
       "\[Sigma]"}], ",", 
      RowBox[{"k", "\[Rule]", 
       RowBox[{"Sequence", "@@", 
        RowBox[{"Range", "[", 
         RowBox[{"e", ",", 
          RowBox[{"e", "+", "r", "-", "1"}]}], "]"}]}]}]}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"?", "inflatePerm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]Perm", "::", "usage"}], "=", "\"\<\[Omega]Perm[\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)] gives the primary oscillation of length \!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\).\\n\[Omega]Perm[\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"a\",
FontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"b\",
FontSlant->\"Italic\"]\)] gives the primary oscillation of length \!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\) with the ends inflated with 1...\!\(\*
StyleBox[\"a\",
FontSlant->\"Italic\"]\) and 1...\!\(\*
StyleBox[\"b\",
FontSlant->\"Italic\"]\).\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]Perm", "[", "1", "]"}], "=", 
   RowBox[{"{", "1", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]Perm", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]Perm", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], ",", 
     RowBox[{"Riffle", "[", 
      RowBox[{
       RowBox[{"Range", "[", 
        RowBox[{"5", ",", "n", ",", "2"}], "]"}], ",", 
       RowBox[{"Range", "[", 
        RowBox[{"2", ",", 
         RowBox[{"n", "-", "3"}], ",", "2"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", "-", "1"}], "}"}]}], "]"}], "/;", 
   RowBox[{"OddQ", "[", "n", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]Perm", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], ",", 
     RowBox[{"Riffle", "[", 
      RowBox[{
       RowBox[{"Range", "[", 
        RowBox[{"5", ",", 
         RowBox[{"n", "-", "1"}], ",", "2"}], "]"}], ",", 
       RowBox[{"Range", "[", 
        RowBox[{"2", ",", 
         RowBox[{"n", "-", "4"}], ",", "2"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}], "/;", 
   RowBox[{"EvenQ", "[", "n", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]Perm", "[", 
   RowBox[{"n_", ",", "a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"inflatePerm", "[", 
    RowBox[{
     RowBox[{"inflatePerm", "[", 
      RowBox[{
       RowBox[{"\[Omega]Perm", "[", "n", "]"}], ",", "n", ",", "b"}], "]"}], 
     ",", "2", ",", "a"}], "]"}], "/;", 
   RowBox[{"OddQ", "[", "n", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]Perm", "[", 
   RowBox[{"n_", ",", "a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"inflatePerm", "[", 
    RowBox[{
     RowBox[{"inflatePerm", "[", 
      RowBox[{
       RowBox[{"\[Omega]Perm", "[", "n", "]"}], ",", 
       RowBox[{"n", "-", "1"}], ",", "b"}], "]"}], ",", "2", ",", "a"}], 
    "]"}], "/;", 
   RowBox[{"EvenQ", "[", "n", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"?", "\[Omega]Perm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]BarPerm", "::", "usage"}], "=", "\"\<\[Omega]BarPerm[\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)] gives the secondary oscillation of length \!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\).\\n\[Omega]BarPerm[\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"a\",
FontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"b\",
FontSlant->\"Italic\"]\)] gives the secondary oscillation of length \!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\) with the ends inflated with 1...\!\(\*
StyleBox[\"a\",
FontSlant->\"Italic\"]\) and 1...\!\(\*
StyleBox[\"b\",
FontSlant->\"Italic\"]\).\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]BarPerm", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Delete", "[", 
    RowBox[{
     RowBox[{"\[Omega]Perm", "[", 
      RowBox[{"n", "+", "1"}], "]"}], ",", "2"}], "]"}], "-", 
   "1"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]BarPerm", "[", 
   RowBox[{"n_", ",", "a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"inflatePerm", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Delete", "[", 
      RowBox[{
       RowBox[{"\[Omega]Perm", "[", 
        RowBox[{
         RowBox[{"n", "+", "1"}], ",", "1", ",", "b"}], "]"}], ",", "2"}], 
      "]"}], "-", "1"}], ",", "1", ",", "a"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"?", "\[Omega]BarPerm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]Perm", "::", "usage"}], "=", "\"\<\[Psi]Perm[\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)] gives the star permutation {\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)+1,1,...,\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)}.\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]Perm", "[", "n_", "]"}], ":=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", "+", "1"}], "}"}], ",", 
    RowBox[{"Range", "[", "n", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"?", "\[Psi]Perm"}]}], "Input",
 CellChangeTimes->{{3.6497429938617353`*^9, 3.649743027588994*^9}, {
  3.649743115791548*^9, 3.649743238376561*^9}, {3.6497440501239767`*^9, 
  3.6497440758016214`*^9}, {3.649744146188944*^9, 3.6497442163578663`*^9}, {
  3.649744366866929*^9, 3.649744379300151*^9}, {3.6501914215545235`*^9, 
  3.650191428543234*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"inflatePerm[\!\(\*\\nStyleBox[\\\"\[Sigma]\\\",\\nFontSlant->\\\
\"Italic\\\"]\),\!\(\*\\nStyleBox[\\\"k\\\",\\nFontSlant->\\\"Italic\\\"]\),\!\
\(\*\\nStyleBox[\\\"r\\\",\\nFontSlant->\\\"Italic\\\"]\)] gives the \
permutation that results from inflating the \!\(\*\\nStyleBox[\(\*\\n \
StyleBox[\\\"k\\\",\\nFontSlant->\\\"Italic\\\"]th\)]\) entry of permutation \
\!\(\*\\nStyleBox[\\\"\[Sigma]\\\",\\nFontSlant->\\\"Italic\\\"]\) with \
1...\!\(\*\\nStyleBox[\\\"r\\\",\\nFontSlant->\\\"Italic\\\"]\).\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.650198641472253*^9},
 CellTags->"Info3650202241-8233394"],

Cell[BoxData[
 StyleBox["\<\"\[Omega]Perm[\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"\
Italic\\\"]\\)] gives the primary oscillation of length \\!\\(\\*\\nStyleBox[\
\\\"n\\\",\\nFontSlant->\\\"Italic\\\"]\\).\\n\[Omega]Perm[\\!\\(\\*\\\
nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\\\"]\\),\\!\\(\\*\\nStyleBox[\\\"\
a\\\",\\nFontSlant->\\\"Italic\\\"]\\),\\!\\(\\*\\nStyleBox[\\\"b\\\",\\\
nFontSlant->\\\"Italic\\\"]\\)] gives the primary oscillation of length \
\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\\\"]\\) with the ends \
inflated with \
1...\\!\\(\\*\\nStyleBox[\\\"a\\\",\\nFontSlant->\\\"Italic\\\"]\\) and \
1...\\!\\(\\*\\nStyleBox[\\\"b\\\",\\nFontSlant->\\\"Italic\\\"]\\).\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.650198641550252*^9},
 CellTags->"Info3650202241-8233394"],

Cell[BoxData[
 StyleBox["\<\"\[Omega]BarPerm[\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\
\"Italic\\\"]\\)] gives the secondary oscillation of length \
\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\\\"]\\).\\n\[Omega]\
BarPerm[\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\\\"]\\),\\!\\(\
\\*\\nStyleBox[\\\"a\\\",\\nFontSlant->\\\"Italic\\\"]\\),\\!\\(\\*\\\
nStyleBox[\\\"b\\\",\\nFontSlant->\\\"Italic\\\"]\\)] gives the secondary \
oscillation of length \\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\
\\\"]\\) with the ends inflated with \
1...\\!\\(\\*\\nStyleBox[\\\"a\\\",\\nFontSlant->\\\"Italic\\\"]\\) and \
1...\\!\\(\\*\\nStyleBox[\\\"b\\\",\\nFontSlant->\\\"Italic\\\"]\\).\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.650198641597051*^9},
 CellTags->"Info3650202241-8233394"],

Cell[BoxData[
 StyleBox["\<\"\[Psi]Perm[\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"\
Italic\\\"]\\)] gives the star permutation \
{\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\\\"]\\)+1,1,...,\\!\\\
(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\\\"]\\)}.\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.6501986416594505`*^9},
 CellTags->"Info3650202241-8233394"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"coveredPerm", "[", 
   RowBox[{"\[Sigma]_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"e", "=", 
      RowBox[{
      "\[Sigma]", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}]}], 
     "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"#", ">", "e"}], ",", 
        RowBox[{"#", "-", "1"}], ",", "#"}], "]"}], "&"}], "/@", 
     RowBox[{"Delete", "[", 
      RowBox[{"\[Sigma]", ",", "k"}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coveredPerms", "[", "\[Sigma]_", "]"}], ":=", 
  RowBox[{"DeleteDuplicates", "@", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"coveredPerm", "[", 
      RowBox[{"\[Sigma]", ",", "k"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"Length", "@", "\[Sigma]"}]}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"subPerms", "::", "usage"}], "=", 
   "\"\<subPerms[\[Sigma]] gives a list of the subpermutations of permutation \
\[Sigma].\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"subPerms", "[", "\[Sigma]_", "]"}], ":=", 
  RowBox[{"Join", "@@", 
   RowBox[{"NestWhileList", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"DeleteDuplicates", "[", 
       RowBox[{"Join", "@@", 
        RowBox[{"coveredPerms", "/@", "#"}]}], "]"}], "&"}], ",", 
     RowBox[{"{", "\[Sigma]", "}"}], ",", 
     RowBox[{
      RowBox[{"#", "\[NotEqual]", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}]}], "&"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"?", "subPerms"}]}], "Input",
 CellChangeTimes->{{3.6497467984753685`*^9, 3.649746803061777*^9}, {
  3.649746840891843*^9, 3.6497469588124485`*^9}, {3.6497470048481283`*^9, 
  3.64974700556573*^9}, {3.649747152923587*^9, 3.6497471578843956`*^9}, {
  3.649747498120989*^9, 3.6497475267158384`*^9}, {3.6497491460620623`*^9, 
  3.649749151756072*^9}}],

Cell[BoxData[
 StyleBox["\<\"subPerms[\[Sigma]] gives a list of the subpermutations of \
permutation \[Sigma].\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.6501986417374496`*^9},
 CellTags->"Info3650202241-8233394"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"isIndecomposable", "::", "usage"}], "=", 
   "\"\<isIndecomposable[\[Sigma]] returns True if permutation \[Sigma] is \
sum indecomposable, and False otherwise.\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"isIndecomposable", "[", "\[Sigma]_", "]"}], ":=", 
  RowBox[{"And", "@@", 
   RowBox[{"Most", "@", 
    RowBox[{"Thread", "[", 
     RowBox[{
      RowBox[{"FoldList", "[", 
       RowBox[{"Max", ",", "\[Sigma]"}], "]"}], ">", 
      RowBox[{"Range", "@", 
       RowBox[{"Length", "@", "\[Sigma]"}]}]}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"?", "isIndecomposable"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "@", "subIndecomposablesOfSet"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"subIndecomposablesOfSet", "::", "usage"}], "=", 
   "\"\<subIndecomposablesOfSet[\!\(\*
StyleBox[\"s\",
FontSlant->\"Italic\"]\)] gives a list of the indecomposable subpermutations \
of permutations in set \!\(\*
StyleBox[\"s\",
FontSlant->\"Italic\"]\).\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"subIndecomposablesOfSet", "[", "s_", "]"}], ":=", 
  RowBox[{
   RowBox[{"subIndecomposablesOfSet", "[", "s", "]"}], "=", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Join", "@@", 
       RowBox[{"subPerms", "/@", "s"}]}], "]"}], ",", "isIndecomposable"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"?", "subIndecomposablesOfSet"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "@", "isSubIndecomp"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"isSubIndecomp", "::", "usage"}], "=", 
   "\"\<isSubIndecomp[\[Sigma],\[Tau]] returns True if permutation \[Sigma] \
is an indecomposable subpermutation of \[Tau], and False otherwise.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"isSubIndecomp", "[", 
   RowBox[{"\[Sigma]_", ",", "\[Tau]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"isSubIndecomp", "[", 
    RowBox[{"s", ",", "t"}], "]"}], "=", 
   RowBox[{"MemberQ", "[", 
    RowBox[{
     RowBox[{"subIndecomposablesOfSet", "@", 
      RowBox[{"{", "\[Tau]", "}"}]}], ",", "\[Sigma]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"?", "isSubIndecomp"}]}], "Input",
 CellChangeTimes->{{3.6497490909627657`*^9, 3.6497491266244283`*^9}, {
  3.649749163768093*^9, 3.6497492258094015`*^9}, {3.649749266088671*^9, 
  3.649749337708396*^9}, {3.6497495996484528`*^9, 3.649749605295663*^9}, {
  3.6497496797077923`*^9, 3.649749682406597*^9}, {3.6497499060797873`*^9, 
  3.6497499865603275`*^9}, {3.6497500328300085`*^9, 3.649750071658476*^9}, {
  3.649750146351406*^9, 3.6497501501110125`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"isIndecomposable[\[Sigma]] returns True if permutation \
\[Sigma] is sum indecomposable, and False otherwise.\"\>", "MSG"]], "Print", \
"PrintUsage",
 CellChangeTimes->{3.6501986417998486`*^9},
 CellTags->"Info3650202241-8233394"],

Cell[BoxData[
 StyleBox["\<\"subIndecomposablesOfSet[\\!\\(\\*\\nStyleBox[\\\"s\\\",\\\
nFontSlant->\\\"Italic\\\"]\\)] gives a list of the indecomposable \
subpermutations of permutations in set \
\\!\\(\\*\\nStyleBox[\\\"s\\\",\\nFontSlant->\\\"Italic\\\"]\\).\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.650198641862248*^9},
 CellTags->"Info3650202241-8233394"],

Cell[BoxData[
 StyleBox["\<\"isSubIndecomp[\[Sigma],\[Tau]] returns True if permutation \
\[Sigma] is an indecomposable subpermutation of \[Tau], and False \
otherwise.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.650198641909047*^9},
 CellTags->"Info3650202241-8233394"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"permGraphEdges", "[", 
   RowBox[{"\[Sigma]_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"\[Sigma]", "\[LeftDoubleBracket]", 
     RowBox[{
      RowBox[{"k", "+", "1"}], ";;"}], "\[RightDoubleBracket]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
      "\[Sigma]", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], ">",
       "#"}], "&"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"permGraphEdges", "[", "\[Sigma]_", "]"}], ":=", 
  RowBox[{"Join", "@@", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"k", ",", 
           RowBox[{
           "\[Sigma]", "\[LeftDoubleBracket]", "k", 
            "\[RightDoubleBracket]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Position", "[", 
             RowBox[{"\[Sigma]", ",", "#"}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], ",", "#"}], 
          "}"}]}], "}"}], "&"}], "/@", 
      RowBox[{"permGraphEdges", "[", 
       RowBox[{"\[Sigma]", ",", "k"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{
        RowBox[{"Length", "@", "\[Sigma]"}], "-", "1"}]}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"showPerm", "::", "usage"}], "=", 
   "\"\<showPerm[\[Sigma]] displays a plot of the (graph of) permutation \
\[Sigma].\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"showPerm", "[", "\[Sigma]_", "]"}], ":=", 
  RowBox[{"Show", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListPlot", "[", 
     RowBox[{"\[Sigma]", ",", 
      RowBox[{"Axes", "\[Rule]", "None"}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "None"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"Length", "@", "\[Sigma]"}], "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"Length", "@", "\[Sigma]"}], "+", "1"}]}], "}"}]}], 
        "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{
         RowBox[{"PointSize", "[", "Medium", "]"}], ",", 
         RowBox[{"Darker", "@", "Blue"}]}], "]"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Tiny"}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{"Thin", ",", 
       RowBox[{"Lighter", "@", "Gray"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"permGraphEdges", "[", "\[Sigma]", "]"}], "]"}]}], "}"}], 
     "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"?", "showPerm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"showPerms", "::", "usage"}], "=", "\"\<showPerms[\!\(\*
StyleBox[\"s\",
FontSlant->\"Italic\"]\)] displays plots of the (graphs of) permutations in \
the list \!\(\*
StyleBox[\"s\",
FontSlant->\"Italic\"]\).\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"showPerms", "[", "s_", "]"}], ":=", 
  RowBox[{"Row", "[", 
   RowBox[{
    RowBox[{"showPerm", "/@", "s"}], ",", "\"\<     \>\""}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"?", "showPerms"}]}], "Input",
 CellChangeTimes->{{3.649151359070792*^9, 3.6491513859496393`*^9}, {
  3.649151470158586*^9, 3.649151538580305*^9}, {3.649151576878372*^9, 
  3.6491516072828255`*^9}, {3.6491517393630557`*^9, 3.6491518128079844`*^9}, {
  3.649151849967249*^9, 3.6491519077341495`*^9}, {3.6491529315619345`*^9, 
  3.64915294082835*^9}, {3.6496540080286775`*^9, 3.649654009479412*^9}, {
  3.649654049616411*^9, 3.649654051472728*^9}, {3.6496544566071734`*^9, 
  3.649654461037488*^9}, {3.6496699603585033`*^9, 3.6496699714189034`*^9}, {
  3.6497508987219195`*^9, 3.649750903979129*^9}, {3.6497512789101825`*^9, 
  3.6497512903138027`*^9}, {3.6497513480495033`*^9, 3.649751349032305*^9}, {
  3.6497514049740024`*^9, 3.649751406300005*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"showPerm[\[Sigma]] displays a plot of the (graph of) \
permutation \[Sigma].\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.6501986419870462`*^9},
 CellTags->"Info3650202241-8233394"],

Cell[BoxData[
 StyleBox["\<\"showPerms[\\!\\(\\*\\nStyleBox[\\\"s\\\",\\nFontSlant->\\\"\
Italic\\\"]\\)] displays plots of the (graphs of) permutations in the list \
\\!\\(\\*\\nStyleBox[\\\"s\\\",\\nFontSlant->\\\"Italic\\\"]\\).\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.6501986420494456`*^9},
 CellTags->"Info3650202242-8233394"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["1.3 Functions relating to partial orders", "Subsection",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.6496700042111034`*^9, 3.6496700412766123`*^9}, {
  3.6496700824759483`*^9, 3.6496700956422634`*^9}, {3.6497422961183186`*^9, 
  3.6497423012507277`*^9}, {3.6497424570803995`*^9, 3.6497424589212027`*^9}, {
  3.6500915803265047`*^9, 3.650091583196886*^9}, {3.6501807392141924`*^9, 
  3.650180739479391*^9}},
 FontSize->16,
 FontWeight->"Bold",
 Background->RGBColor[0.87, 0.94, 1]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"maxElements", "::", "usage"}], "=", "\"\<maxElements[\!\(\*
StyleBox[\"s\",
FontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"p\",
FontSlant->\"Italic\"]\)] gives a list of the maximal elements in \!\(\*
StyleBox[\"s\",
FontSlant->\"Italic\"]\) under the partial order \!\(\*
StyleBox[\"p\",
FontSlant->\"Italic\"]\).\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxElements", "[", 
   RowBox[{"s_", ",", "p_"}], "]"}], ":=", 
  RowBox[{"accumMaxElements", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "s", ",", "p"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"accumMaxElements", "[", 
   RowBox[{"r_", ",", 
    RowBox[{"{", "}"}], ",", "_"}], "]"}], ":=", "r"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"accumMaxElements", "[", 
   RowBox[{"r_", ",", 
    RowBox[{"{", 
     RowBox[{"x_", ",", "xs___"}], "}"}], ",", "p_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"AnyTrue", "[", 
     RowBox[{"r", ",", 
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"x", ",", "#"}], "]"}], "&"}]}], "]"}], ",", 
    RowBox[{"accumMaxElements", "[", 
     RowBox[{"r", ",", 
      RowBox[{"{", "xs", "}"}], ",", "p"}], "]"}], ",", 
    RowBox[{"accumMaxElements", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{"r", ",", 
        RowBox[{"{", "x", "}"}]}], "]"}], ",", 
      RowBox[{"{", "xs", "}"}], ",", "p"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"?", "maxElements"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"incomparable", "[", 
   RowBox[{"x_", ",", "y_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"incomparable", "[", 
    RowBox[{"x", ",", "y", ",", "p"}], "]"}], "=", 
   RowBox[{"!", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "||", 
      RowBox[{"p", "[", 
       RowBox[{"y", ",", "x"}], "]"}]}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"incomparable", "::", "usage"}], "=", "\"\<incomparable[\!\(\*
StyleBox[\"x\",
FontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"y\",
FontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"p\",
FontSlant->\"Italic\"]\)] returns True if \!\(\*
StyleBox[\"x\",
FontSlant->\"Italic\"]\) and \!\(\*
StyleBox[\"y\",
FontSlant->\"Italic\"]\) are incomparable under partial order \!\(\*
StyleBox[\"p\",
FontSlant->\"Italic\"]\), and False otherwise.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"?", "incomparable"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"incomparableSet", "[", 
   RowBox[{"x_", ",", "s_", ",", "p_"}], "]"}], ":=", 
  RowBox[{"AllTrue", "[", 
   RowBox[{"s", ",", 
    RowBox[{
     RowBox[{"incomparable", "[", 
      RowBox[{"x", ",", "#", ",", "p"}], "]"}], "&"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"extendAntichain", "[", 
   RowBox[{"a_", ",", "s_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{"a", ",", 
      RowBox[{"{", "#", "}"}]}], "]"}], "&"}], "/@", 
   RowBox[{"Select", "[", 
    RowBox[{"s", ",", 
     RowBox[{
      RowBox[{"incomparableSet", "[", 
       RowBox[{"#", ",", "a", ",", "p"}], "]"}], "&"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"afterElement", "[", 
   RowBox[{"s_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"s", "\[LeftDoubleBracket]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Position", "[", 
       RowBox[{"s", ",", "x", ",", 
        RowBox[{"{", "1", "}"}], ",", "1"}], "]"}], "\[LeftDoubleBracket]", 
      RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "+", "1"}], ";;"}], 
   "\[RightDoubleBracket]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"antichains", "[", 
   RowBox[{"s_", ",", "p_"}], "]"}], ":=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", "}"}], "}"}], ",", 
    RowBox[{"Join", "@@", 
     RowBox[{"NestWhileList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Join", "@@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"extendAntichain", "[", 
             RowBox[{"#", ",", 
              RowBox[{"afterElement", "[", 
               RowBox[{"s", ",", 
                RowBox[{"#", "\[LeftDoubleBracket]", 
                 RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], "]"}], ",", 
              "p"}], "]"}], "&"}], "/@", "#"}], ")"}]}], "&"}], ",", 
       RowBox[{"List", "/@", "s"}], ",", 
       RowBox[{
        RowBox[{"#", "\[NotEqual]", 
         RowBox[{"{", "}"}]}], "&"}]}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"antichains", "::", "usage"}], "=", "\"\<antichains[\!\(\*
StyleBox[\"s\",
FontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"p\",
FontSlant->\"Italic\"]\)] gives a list of all the antichains of elements of \
\!\(\*
StyleBox[\"s\",
FontSlant->\"Italic\"]\) under partial order \!\(\*
StyleBox[\"p\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\".\",
FontSlant->\"Italic\"]\)\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"?", "antichains"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"notGreaterThanAny", "[", 
   RowBox[{"x_", ",", "s_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"notGreaterThanAny", "[", 
    RowBox[{"x", ",", "s", ",", "p"}], "]"}], "=", 
   RowBox[{"AllTrue", "[", 
    RowBox[{"s", ",", 
     RowBox[{
      RowBox[{"!", 
       RowBox[{"p", "[", 
        RowBox[{"#", ",", "x"}], "]"}]}], "&"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"notGreaterThanAny", "::", "usage"}], "=", 
   "\"\<notGreaterThanAny[\!\(\*
StyleBox[\"x\",
FontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"s\",
FontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"p\",
FontSlant->\"Italic\"]\)] returns True if \!\(\*
StyleBox[\"x\",
FontSlant->\"Italic\"]\) is not greater than any of the elements of \!\(\*
StyleBox[\"s\",
FontSlant->\"Italic\"]\) under partial order \!\(\*
StyleBox[\"p\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\".\",
FontSlant->\"Italic\"]\)\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"?", "notGreaterThanAny"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"downSetFromAntichain", "[", 
   RowBox[{"a_", ",", "s_", ",", "p_"}], "]"}], ":=", 
  RowBox[{"Select", "[", 
   RowBox[{"s", ",", 
    RowBox[{
     RowBox[{"notGreaterThanAny", "[", 
      RowBox[{"#", ",", "a", ",", "p"}], "]"}], "&"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"downsets", "[", 
   RowBox[{"s_", ",", "p_"}], "]"}], ":=", 
  RowBox[{"Sort", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"downSetFromAntichain", "[", 
      RowBox[{"#", ",", "s", ",", "p"}], "]"}], "&"}], "/@", 
    RowBox[{"antichains", "[", 
     RowBox[{"s", ",", "p"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"downsets", "[", 
    RowBox[{"s_", ",", "t_", ",", "p_"}], "]"}], ":=", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"downsets", "[", 
      RowBox[{"s", ",", "p"}], "]"}], ",", 
     RowBox[{
      RowBox[{"isSubsetOf", "[", 
       RowBox[{"t", ",", "#"}], "]"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"downsets", "::", "usage"}], "=", "\"\<downsets[\!\(\*
StyleBox[\"s\",
FontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"p\",
FontSlant->\"Italic\"]\)] gives a list of all the downsets of elements of \
\!\(\*
StyleBox[\"s\",
FontSlant->\"Italic\"]\) under partial order \!\(\*
StyleBox[\"p\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\".\",
FontSlant->\"Italic\"]\)\\ndownsets[\!\(\*
StyleBox[\"s\",
FontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"t\",
FontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"p\",
FontSlant->\"Italic\"]\)] gives a list of those downsets of elements of \!\(\*
StyleBox[\"s\",
FontSlant->\"Italic\"]\) under partial order \!\(\*
StyleBox[\"p\",
FontSlant->\"Italic\"]\) that include all the elements of \!\(\*
StyleBox[\"t\",
FontSlant->\"Italic\"]\).\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"?", "downsets"}]}], "Input",
 CellChangeTimes->{{3.6500916434592996`*^9, 3.6500916434748993`*^9}, {
  3.650091723252946*^9, 3.650091739445746*^9}, {3.650092406233513*^9, 
  3.6500924305531335`*^9}, {3.6500924789122033`*^9, 3.6500924945431027`*^9}, {
  3.650107068958141*^9, 3.650107095321972*^9}, {3.650107130203348*^9, 
  3.650107257046135*^9}, {3.6501916151480417`*^9, 3.650191615756434*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"maxElements[\!\(\*\\nStyleBox[\\\"s\\\",\\nFontSlant->\\\"\
Italic\\\"]\),\!\(\*\\nStyleBox[\\\"p\\\",\\nFontSlant->\\\"Italic\\\"]\)] \
gives a list of the maximal elements in \
\!\(\*\\nStyleBox[\\\"s\\\",\\nFontSlant->\\\"Italic\\\"]\) under the partial \
order \!\(\*\\nStyleBox[\\\"p\\\",\\nFontSlant->\\\"Italic\\\"]\).\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.6501986421274443`*^9},
 CellTags->"Info3650202242-8233394"],

Cell[BoxData[
 StyleBox["\<\"incomparable[\!\(\*\\nStyleBox[\\\"x\\\",\\nFontSlant->\\\"\
Italic\\\"]\),\!\(\*\\nStyleBox[\\\"y\\\",\\nFontSlant->\\\"Italic\\\"]\),\!\(\
\*\\nStyleBox[\\\"p\\\",\\nFontSlant->\\\"Italic\\\"]\)] returns True if \!\(\
\*\\nStyleBox[\\\"x\\\",\\nFontSlant->\\\"Italic\\\"]\) and \
\!\(\*\\nStyleBox[\\\"y\\\",\\nFontSlant->\\\"Italic\\\"]\) are incomparable \
under partial order \!\(\*\\nStyleBox[\\\"p\\\",\\nFontSlant->\\\"Italic\\\"]\
\), and False otherwise.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.650198642174244*^9},
 CellTags->"Info3650202242-8233394"],

Cell[BoxData[
 StyleBox["\<\"antichains[\!\(\*\\nStyleBox[\\\"s\\\",\\nFontSlant->\\\"\
Italic\\\"]\),\!\(\*\\nStyleBox[\\\"p\\\",\\nFontSlant->\\\"Italic\\\"]\)] \
gives a list of all the antichains of elements of \
\!\(\*\\nStyleBox[\\\"s\\\",\\nFontSlant->\\\"Italic\\\"]\) under partial \
order \!\(\*\\nStyleBox[\\\"p\\\",\\nFontSlant->\\\"Italic\\\"]\)\!\(\*\\\
nStyleBox[\\\".\\\",\\nFontSlant->\\\"Italic\\\"]\)\"\>", "MSG"]], "Print", \
"PrintUsage",
 CellChangeTimes->{3.6501986422366433`*^9},
 CellTags->"Info3650202242-8233394"],

Cell[BoxData[
 StyleBox["\<\"notGreaterThanAny[\!\(\*\\nStyleBox[\\\"x\\\",\\nFontSlant->\\\
\"Italic\\\"]\),\!\(\*\\nStyleBox[\\\"s\\\",\\nFontSlant->\\\"Italic\\\"]\),\!\
\(\*\\nStyleBox[\\\"p\\\",\\nFontSlant->\\\"Italic\\\"]\)] returns True if \!\
\(\*\\nStyleBox[\\\"x\\\",\\nFontSlant->\\\"Italic\\\"]\) is not greater than \
any of the elements of \!\(\*\\nStyleBox[\\\"s\\\",\\nFontSlant->\\\"Italic\\\
\"]\) under partial order \
\!\(\*\\nStyleBox[\\\"p\\\",\\nFontSlant->\\\"Italic\\\"]\)\!\(\*\\nStyleBox[\
\\\".\\\",\\nFontSlant->\\\"Italic\\\"]\)\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.6501986422990427`*^9},
 CellTags->"Info3650202242-8233394"],

Cell[BoxData[
 StyleBox["\<\"downsets[\!\(\*\\nStyleBox[\\\"s\\\",\\nFontSlant->\\\"Italic\\\
\"]\),\!\(\*\\nStyleBox[\\\"p\\\",\\nFontSlant->\\\"Italic\\\"]\)] gives a \
list of all the downsets of elements of \
\!\(\*\\nStyleBox[\\\"s\\\",\\nFontSlant->\\\"Italic\\\"]\) under partial \
order \!\(\*\\nStyleBox[\\\"p\\\",\\nFontSlant->\\\"Italic\\\"]\)\!\(\*\\\
nStyleBox[\\\".\\\",\\nFontSlant->\\\"Italic\\\"]\)\\ndownsets[\!\(\*\\\
nStyleBox[\\\"s\\\",\\nFontSlant->\\\"Italic\\\"]\),\!\(\*\\nStyleBox[\\\"t\\\
\",\\nFontSlant->\\\"Italic\\\"]\),\!\(\*\\nStyleBox[\\\"p\\\",\\nFontSlant->\
\\\"Italic\\\"]\)] gives a list of those downsets of elements of \
\!\(\*\\nStyleBox[\\\"s\\\",\\nFontSlant->\\\"Italic\\\"]\) under partial \
order \!\(\*\\nStyleBox[\\\"p\\\",\\nFontSlant->\\\"Italic\\\"]\) that \
include all the elements of \
\!\(\*\\nStyleBox[\\\"t\\\",\\nFontSlant->\\\"Italic\\\"]\).\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.6501986423614416`*^9},
 CellTags->"Info3650202242-8233394"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["1.4 Functions relating to enumeration sequences", "Subsection",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.6496700042111034`*^9, 3.6496700412766123`*^9}, {
  3.6496700824759483`*^9, 3.6496700956422634`*^9}, {3.6497422961183186`*^9, 
  3.6497423012507277`*^9}, {3.650180824956438*^9, 3.6501808252372365`*^9}},
 FontSize->16,
 FontWeight->"Bold",
 Background->RGBColor[0.87, 0.94, 1]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"enumSeqFromLengths", "[", "s_", "]"}], ":=", 
  RowBox[{
   RowBox[{"enumSeqFromLengths", "[", "s", "]"}], "=", 
   RowBox[{"BinCounts", "[", 
    RowBox[{"s", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{
        RowBox[{"Max", "[", "s", "]"}], "+", "1"}]}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"enumSeq", "::", "usage"}], "=", "\"\<enumSeq[\!\(\*
StyleBox[\"s\",
FontSlant->\"Italic\"]\)] gives the finite enumeration sequence (a list of \
the number of permutations of each length) for the list of permutations \!\(\*
StyleBox[\"s\",
FontSlant->\"Italic\"]\).\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"enumSeq", "[", 
    RowBox[{"{", "}"}], "]"}], "=", 
   RowBox[{"{", "0", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"enumSeq", "[", "s_", "]"}], ":=", 
  RowBox[{"enumSeqFromLengths", "[", 
   RowBox[{"Length", "/@", "s"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"?", "enumSeq"}]}], "Input",
 CellChangeTimes->{{3.6500930771221504`*^9, 3.650093147881061*^9}, {
  3.6500945636083517`*^9, 3.650094597350936*^9}, {3.6501041747626495`*^9, 
  3.6501041909241457`*^9}, {3.6501916552863274`*^9, 3.6501916802304077`*^9}}],

Cell[BoxData[
 StyleBox["\<\"enumSeq[\!\(\*\\nStyleBox[\\\"s\\\",\\nFontSlant->\\\"Italic\\\
\"]\)] gives the finite enumeration sequence (a list of the number of \
permutations of each length) for the list of permutations \
\!\(\*\\nStyleBox[\\\"s\\\",\\nFontSlant->\\\"Italic\\\"]\).\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.6501986424394407`*^9},
 CellTags->"Info3650202242-8233394"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"makeRepeatingEnumSeq", "[", "s_", "]"}], ":=", 
  RowBox[{"MapAt", "[", 
   RowBox[{"OverBar", ",", 
    RowBox[{"Drop", "[", 
     RowBox[{"s", ",", 
      RowBox[{"1", "-", 
       RowBox[{"LengthWhile", "[", 
        RowBox[{
         RowBox[{"Reverse", "@", "s"}], ",", 
         RowBox[{
          RowBox[{"#", "\[Equal]", 
           RowBox[{"s", "\[LeftDoubleBracket]", 
            RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], "&"}]}], 
        "]"}]}]}], "]"}], ",", 
    RowBox[{"-", "1"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"buildEnumSeq", "::", "usage"}], "=", "\"\<buildEnumSeq[\!\(\*
StyleBox[\"d\",
FontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"k\",
FontSlant->\"Italic\"]\)] gives the infinite enumeration sequence equivalent \
to (\!\(\*SuperscriptBox[\"0\", 
RowBox[{
StyleBox[\"k\",
FontSlant->\"Italic\"], \"+\", \"1\"}]]\),\!\(\*
StyleBox[\"d\",
FontSlant->\"Italic\"]\),0,\!\(\*
StyleBox[\"d\",
FontSlant->\"Italic\"]\),0,...) for the generalised digit \!\(\*
StyleBox[\"d\",
FontSlant->\"Italic\"]\).\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"buildEnumSeq", "::", "alternating"}], "=", 
   "\"\<Generated sequence `1` is alternating.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"buildEnumSeq", "[", 
   RowBox[{"d_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"s", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"k", "+", "1"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
            "d", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "i", ",", "1", ",", 
              RowBox[{"-", "2"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "@", "d"}]}], "}"}]}], "]"}]}], "]"}]}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "\[LeftDoubleBracket]", 
        RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], "\[NotEqual]", 
       RowBox[{"s", "\[LeftDoubleBracket]", 
        RowBox[{"-", "2"}], "\[RightDoubleBracket]"}]}], ",", 
      RowBox[{
       RowBox[{"Message", "[", 
        RowBox[{
         RowBox[{"buildEnumSeq", "::", "alternating"}], ",", "s"}], "]"}], 
       ";", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"makeRepeatingEnumSeq", "[", "s", "]"}]}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"?", "buildEnumSeq"}]}], "Input",
 CellChangeTimes->{{3.649661131448648*^9, 3.6496611597934847`*^9}, {
   3.649661191757475*^9, 3.64966129193939*^9}, {3.6496613317656794`*^9, 
   3.649661342607541*^9}, {3.6496614811493645`*^9, 3.649661481383362*^9}, {
   3.6496616792824244`*^9, 3.649661878211074*^9}, {3.649661924168085*^9, 
   3.649661949346162*^9}, {3.649662024849194*^9, 3.649662049262881*^9}, {
   3.6496622898853984`*^9, 3.649662336776894*^9}, {3.6496623743400087`*^9, 
   3.649662436784006*^9}, {3.6496625507543783`*^9, 3.6496626072561293`*^9}, {
   3.64966265637927*^9, 3.649662659202798*^9}, {3.6496626914783697`*^9, 
   3.6496628412818966`*^9}, {3.649662920465974*^9, 3.6496629388892193`*^9}, {
   3.649662983348365*^9, 3.6496630058743315`*^9}, {3.6496631948812084`*^9, 
   3.6496632419302053`*^9}, 3.64966335699433*^9, {3.649663703887082*^9, 
   3.649663704167879*^9}, {3.6496642556052094`*^9, 3.6496642559640045`*^9}, {
   3.6496642882555904`*^9, 3.6496642886455855`*^9}, {3.6497509540864162`*^9, 
   3.6497509544764166`*^9}, {3.650094605384884*^9, 3.650094620485587*^9}, {
   3.650191732115342*^9, 3.65019174291036*^9}}],

Cell[BoxData[
 StyleBox["\<\"buildEnumSeq[\!\(\*\\nStyleBox[\\\"d\\\",\\nFontSlant->\\\"\
Italic\\\"]\),\!\(\*\\nStyleBox[\\\"k\\\",\\nFontSlant->\\\"Italic\\\"]\)] \
gives the infinite enumeration sequence equivalent to \
(\!\(\*SuperscriptBox[\\\"0\\\", \\n RowBox[{\\n  \
StyleBox[\\\"k\\\",\\nFontSlant->\\\"Italic\\\"], \\\"+\\\", \
\\\"1\\\"}]]\),\!\(\*\\nStyleBox[\\\"d\\\",\\nFontSlant->\\\"Italic\\\"]\),0,\
\!\(\*\\nStyleBox[\\\"d\\\",\\nFontSlant->\\\"Italic\\\"]\),0,...) for the \
generalised digit \
\!\(\*\\nStyleBox[\\\"d\\\",\\nFontSlant->\\\"Italic\\\"]\).\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.65019864251744*^9},
 CellTags->"Info3650202242-8233394"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"isFiniteEnumSeq", "[", "s_", "]"}], ":=", 
  RowBox[{"IntegerQ", "@", 
   RowBox[{"Last", "@", "s"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"addEnumSeqs", "::", "usage"}], "=", "\"\<addEnumSeqs[\!\(\*
StyleBox[\"t\",
FontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"u\",
FontSlant->\"Italic\"]\)] adds (finite or infinite) enumeration sequences \
\!\(\*
StyleBox[\"t\",
FontSlant->\"Italic\"]\) and \!\(\*
StyleBox[\"u\",
FontSlant->\"Italic\"]\).\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"addEnumSeqs", "[", 
   RowBox[{"t_", ",", "u_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"len", "=", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"Length", "@", "t"}], ",", 
         RowBox[{"Length", "@", "u"}]}], "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"PadRight", "[", 
       RowBox[{"t", ",", "len"}], "]"}], "+", 
      RowBox[{"PadRight", "[", 
       RowBox[{"u", ",", "len"}], "]"}]}]}], "]"}], "/;", 
   RowBox[{
    RowBox[{"isFiniteEnumSeq", "[", "t", "]"}], "&&", 
    RowBox[{"isFiniteEnumSeq", "[", "u", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"addEnumSeqs", "[", 
   RowBox[{"t_", ",", "u_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"len", "=", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"Length", "@", "t"}], ",", 
         RowBox[{"Length", "@", "u"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"makeRepeatingEnumSeq", "[", 
      RowBox[{
       RowBox[{"PadRight", "[", 
        RowBox[{
         RowBox[{"MapAt", "[", 
          RowBox[{"First", ",", "t", ",", 
           RowBox[{"-", "1"}]}], "]"}], ",", "len", ",", 
         RowBox[{"t", "\[LeftDoubleBracket]", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "\[RightDoubleBracket]"}]}], "]"}],
        "+", 
       RowBox[{"PadRight", "[", 
        RowBox[{
         RowBox[{"MapAt", "[", 
          RowBox[{"First", ",", "u", ",", 
           RowBox[{"-", "1"}]}], "]"}], ",", "len", ",", 
         RowBox[{"u", "\[LeftDoubleBracket]", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "\[RightDoubleBracket]"}]}], 
        "]"}]}], "]"}]}], "]"}], "/;", 
   RowBox[{
    RowBox[{"!", 
     RowBox[{"isFiniteEnumSeq", "[", "t", "]"}]}], "&&", 
    RowBox[{"!", 
     RowBox[{
     "isFiniteEnumSeq", "[", "u", "]"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"addEnumSeqs", "[", 
   RowBox[{"t_", ",", "u_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"addEnumSeqs", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{"t", ",", 
       RowBox[{"{", 
        RowBox[{"OverBar", "@", "0"}], "}"}]}], "]"}], ",", "u"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"isFiniteEnumSeq", "[", "t", "]"}], "&&", 
    RowBox[{"!", 
     RowBox[{
     "isFiniteEnumSeq", "[", "u", "]"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"addEnumSeqs", "[", 
   RowBox[{"t_", ",", "u_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"addEnumSeqs", "[", 
    RowBox[{"t", ",", 
     RowBox[{"Join", "[", 
      RowBox[{"u", ",", 
       RowBox[{"{", 
        RowBox[{"OverBar", "@", "0"}], "}"}]}], "]"}]}], "]"}], "/;", 
   RowBox[{
    RowBox[{"!", 
     RowBox[{"isFiniteEnumSeq", "[", "t", "]"}]}], "&&", 
    RowBox[{"isFiniteEnumSeq", "[", "u", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"?", "addEnumSeqs"}]}], "Input",
 CellChangeTimes->{{3.65009469185513*^9, 3.650094717938163*^9}, {
   3.650094748529567*^9, 3.6500947752053957`*^9}, {3.6500949447578173`*^9, 
   3.6500949451165943`*^9}, {3.650095827157729*^9, 3.650095916966353*^9}, {
   3.650095953017722*^9, 3.6500959652792435`*^9}, {3.650100218953002*^9, 
   3.6501003820842934`*^9}, {3.65010041924397*^9, 3.650100467230185*^9}, {
   3.650100503864665*^9, 3.650100508107919*^9}, 3.6501084213328476`*^9, {
   3.6501917679317975`*^9, 3.6501917750763226`*^9}}],

Cell[BoxData[
 StyleBox["\<\"addEnumSeqs[\!\(\*\\nStyleBox[\\\"t\\\",\\nFontSlant->\\\"\
Italic\\\"]\),\!\(\*\\nStyleBox[\\\"u\\\",\\nFontSlant->\\\"Italic\\\"]\)] \
adds (finite or infinite) enumeration sequences \
\!\(\*\\nStyleBox[\\\"t\\\",\\nFontSlant->\\\"Italic\\\"]\) and \
\!\(\*\\nStyleBox[\\\"u\\\",\\nFontSlant->\\\"Italic\\\"]\).\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.6501986425798388`*^9},
 CellTags->"Info3650202242-8233394"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"grSumClosed", "::", "usage"}], "=", "\"\<grSumClosed[\!\(\*
StyleBox[\"e\",
FontSlant->\"Italic\"]\)] gives the growth rate of the sum-closed class whose \
indecomposables are enumerated by the sequence \!\(\*
StyleBox[\"e\",
FontSlant->\"Italic\"]\). [Lemma 3.1]\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"grSumClosed", "[", "e_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"FromDigits", "[", 
          RowBox[{
           RowBox[{"Reverse", "[", 
            RowBox[{"Most", "@", "e"}], "]"}], ",", 
           RowBox[{"1", "/", "\[Gamma]"}]}], "]"}], "/", "\[Gamma]"}], "+", 
        RowBox[{
         RowBox[{"e", "\[LeftDoubleBracket]", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "\[RightDoubleBracket]"}], 
         RowBox[{
          RowBox[{"\[Gamma]", "^", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"Length", "[", "e", "]"}]}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"\[Gamma]", "-", "1"}], ")"}]}]}]}], "\[Equal]", "1"}], "&&", 
      RowBox[{"\[Gamma]", ">", "1"}]}], ",", "\[Gamma]", ",", "Reals"}], 
    "]"}], "\[LeftDoubleBracket]", "2", 
   "\[RightDoubleBracket]"}]}], "\[IndentingNewLine]", 
 RowBox[{"?", "grSumClosed"}]}], "Input",
 CellChangeTimes->{{3.6495765605762143`*^9, 3.649576563337379*^9}, {
   3.649577523213173*^9, 3.6495775964079037`*^9}, {3.6495776862009277`*^9, 
   3.649577690085303*^9}, {3.6495777315810366`*^9, 3.6495777335622244`*^9}, {
   3.6495777783963366`*^9, 3.649577816288494*^9}, {3.649582124379105*^9, 
   3.649582136873824*^9}, 3.649590716185458*^9}],

Cell[BoxData[
 StyleBox["\<\"grSumClosed[\!\(\*\\nStyleBox[\\\"e\\\",\\nFontSlant->\\\"\
Italic\\\"]\)] gives the growth rate of the sum-closed class whose \
indecomposables are enumerated by the sequence \
\!\(\*\\nStyleBox[\\\"e\\\",\\nFontSlant->\\\"Italic\\\"]\). [Lemma 3.1]\"\>",
   "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.6501986426422377`*^9},
 CellTags->"Info3650202242-8233394"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rootForm", "::", "usage"}], "=", "\"\<rootForm[\!\(\*
StyleBox[\"r\",
FontSlant->\"Italic\"]\)] prints expression \!\(\*
StyleBox[\"r\",
FontSlant->\"Italic\"]\) containing a Root[\!\(\*
StyleBox[\"e\",
FontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)] object in a more readable form.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rootForm", "[", "r_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"r", "/.", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{"e_", ",", "n__"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"rootOf", "[", 
         RowBox[{"MinimalPolynomial", "[", 
          RowBox[{
           RowBox[{"Root", "[", 
            RowBox[{"e", ",", "n"}], "]"}], ",", "x"}], "]"}], "]"}]}]}], "//",
       "TraditionalForm"}], "]"}], ";", "r", ";"}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{"?", "rootForm"}]}], "Input",
 CellChangeTimes->{{3.650191829299837*^9, 3.650191830313798*^9}}],

Cell[BoxData[
 StyleBox["\<\"rootForm[\!\(\*\\nStyleBox[\\\"r\\\",\\nFontSlant->\\\"Italic\\\
\"]\)] prints expression \!\(\*\\nStyleBox[\\\"r\\\",\\nFontSlant->\\\"Italic\
\\\"]\) containing a \
Root[\!\(\*\\nStyleBox[\\\"e\\\",\\nFontSlant->\\\"Italic\\\"]\),\!\(\*\\\
nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\\\"]\)] object in a more \
readable form.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.650198642720237*^9},
 CellTags->"Info3650202242-8233394"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["1.5 Functions relating to gap inequalities", "Subsection",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.6496700042111034`*^9, 3.6496700412766123`*^9}, {
   3.6496700824759483`*^9, 3.6496700956422634`*^9}, {3.64967022028502*^9, 
   3.649670226353342*^9}, {3.650180748043736*^9, 3.650180748308934*^9}, 
   3.6501808354395714`*^9},
 FontSize->16,
 FontWeight->"Bold",
 Background->RGBColor[0.87, 0.94, 1]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"smallerGap", "::", "usage"}], "=", "\"\<smallerGap[\!\(\*
StyleBox[\"a\",
FontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"b\",
FontSlant->\"Italic\"]\)] yields True if \!\(\*
StyleBox[\"a\",
FontSlant->\"Italic\"]\) is determined to be a smaller gap than \!\(\*
StyleBox[\"b\",
FontSlant->\"Italic\"]\) assuming \[Gamma]>2, and False otherwise.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smallerGap", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"TrueQ", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"a", "<", "b"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"\[Gamma]", ">", "2"}]}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"?", "smallerGap"}]}], "Input",
 CellChangeTimes->{
  3.64965361712871*^9, {3.6496556737424297`*^9, 3.649655701993849*^9}, 
   3.6496557634418545`*^9, {3.649655832221814*^9, 3.6496558323934126`*^9}, {
   3.650190034784424*^9, 3.650190037358325*^9}, {3.650191865927228*^9, 
   3.650191867783557*^9}, {3.6501919189807873`*^9, 3.650191921273899*^9}}],

Cell[BoxData[
 StyleBox["\<\"smallerGap[\!\(\*\\nStyleBox[\\\"a\\\",\\nFontSlant->\\\"\
Italic\\\"]\),\!\(\*\\nStyleBox[\\\"b\\\",\\nFontSlant->\\\"Italic\\\"]\)] \
yields True if \!\(\*\\nStyleBox[\\\"a\\\",\\nFontSlant->\\\"Italic\\\"]\) is \
determined to be a smaller gap than \
\!\(\*\\nStyleBox[\\\"b\\\",\\nFontSlant->\\\"Italic\\\"]\) assuming \
\[Gamma]>2, and False otherwise.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.6501986427826357`*^9},
 CellTags->"Info3650202242-8233394"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gammaForm", "[", "e_", "]"}], ":=", 
  RowBox[{"Apart", "@", 
   RowBox[{"FromDigits", "[", 
    RowBox[{
     RowBox[{"Reverse", "@", "e"}], ",", 
     RowBox[{"1", "/", "\[Gamma]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bigDeltaRange", "::", "usage"}], "=", "\"\<bigDeltaRange[\!\(\*
StyleBox[\"dd\",
FontSlant->\"Italic\"]\)] gives the big delta (range) value for the list of \
generalised digits \!\(\*
StyleBox[\"dd\",
FontSlant->\"Italic\"]\).\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bigDeltaRange", "[", "dd_", "]"}], ":=", 
  RowBox[{
   RowBox[{"gammaForm", "@", 
    RowBox[{"Last", "@", "dd"}]}], "-", 
   RowBox[{"gammaForm", "@", 
    RowBox[{"First", "@", "dd"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"?", "bigDeltaRange"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"maximalGaps", "::", "usage"}], "=", "\"\<maximalGaps[\!\(\*
StyleBox[\"dd\",
FontSlant->\"Italic\"]\)] gives a list of the possibly maximal gaps between \
terms in the list of generalised digits \!\(\*
StyleBox[\"dd\",
FontSlant->\"Italic\"]\), assuming \[Gamma]>2.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maximalGaps", "[", "dd_", "]"}], ":=", 
  RowBox[{"maxElements", "[", 
   RowBox[{
    RowBox[{"DeleteDuplicates", "@", 
     RowBox[{"Differences", "[", 
      RowBox[{"gammaForm", "/@", "dd"}], "]"}]}], ",", "smallerGap"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"?", "maximalGaps"}]}], "Input",
 CellChangeTimes->{{3.649590396077592*^9, 3.6495904176503177`*^9}, {
  3.649590512491996*^9, 3.649590514613392*^9}, {3.649590594853325*^9, 
  3.649590626161321*^9}, {3.6495906750966387`*^9, 3.649590760893339*^9}, {
  3.649590798987074*^9, 3.6495908020913544`*^9}, {3.6495908650037346`*^9, 
  3.6495910346035156`*^9}, {3.649653947673487*^9, 3.649653947689087*^9}, {
  3.649654132495492*^9, 3.649654171680934*^9}, {3.649654330795593*^9, 
  3.649654396392331*^9}, {3.649663476379599*^9, 3.6496634884226446`*^9}, {
  3.649671430394412*^9, 3.6496714380043354`*^9}, {3.6501825567248487`*^9, 
  3.650182571388661*^9}, {3.6501919626279087`*^9, 3.650191964858623*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"bigDeltaRange[\!\(\*\\nStyleBox[\\\"dd\\\",\\nFontSlant->\\\"\
Italic\\\"]\)] gives the big delta (range) value for the list of generalised \
digits \!\(\*\\nStyleBox[\\\"dd\\\",\\nFontSlant->\\\"Italic\\\"]\).\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.6501986428450356`*^9},
 CellTags->"Info3650202242-8233394"],

Cell[BoxData[
 StyleBox["\<\"maximalGaps[\!\(\*\\nStyleBox[\\\"dd\\\",\\nFontSlant->\\\"\
Italic\\\"]\)] gives a list of the possibly maximal gaps between terms in the \
list of generalised digits \
\!\(\*\\nStyleBox[\\\"dd\\\",\\nFontSlant->\\\"Italic\\\"]\), assuming \
\[Gamma]>2.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.6501986429074345`*^9},
 CellTags->"Info3650202242-8233394"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gapInequality", "[", 
   RowBox[{"\[CapitalDelta]_", ",", "\[Delta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Apart", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Gamma]", "^", "2"}], "-", "1"}], ")"}], "\[Delta]"}], "]"}],
    "\[LessEqual]", "\[CapitalDelta]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gapInequality", "[", 
   RowBox[{"\[CapitalDelta]_", ",", "\[Delta]_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Apart", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Gamma]", "^", 
        RowBox[{"(", 
         RowBox[{"k", "-", "1"}], ")"}]}], "-", 
       RowBox[{"\[Gamma]", "^", 
        RowBox[{"(", 
         RowBox[{"k", "-", "3"}], ")"}]}]}], ")"}], "\[Delta]"}], "]"}], 
   "\[LessEqual]", "\[CapitalDelta]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gapInequalities", "::", "usage"}], "=", "\"\<gapInequalities[\!\(\*
StyleBox[\"dd\",
FontSlant->\"Italic\"]\)] gives a list of the gap inequalities for the \
sequence of sets of generalised digits (\!\(\*
StyleBox[SubscriptBox[\"D\", \"n\"],
FontSlant->\"Italic\"]\)), where \!\(\*
StyleBox[SubscriptBox[\"D\", \"n\"],
FontSlant->\"Italic\"]\) = \!\(\*
StyleBox[\"dd\",
FontSlant->\"Italic\"]\) for every sufficiently large odd \!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\) and \!\(\*
StyleBox[SubscriptBox[\"D\", \"n\"],
FontSlant->\"Italic\"]\) = {0} otherwise.\\ngapInequalities[\!\(\*
StyleBox[SubscriptBox[
StyleBox[\"dd\",
FontSlant->\"Italic\"], 
StyleBox[\"1\",
FontSlant->\"Plain\"]],
FontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"dd\",
FontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"k\",
FontSlant->\"Italic\"]\)] gives a list of the gap inequalities for the \
sequence of sets of generalised digits \!\(\*
StyleBox[\"(\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[SubscriptBox[\"D\", \"n\"],
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\")\",
FontSlant->\"Italic\"]\), where \!\(\*
StyleBox[SubscriptBox[\"D\", 
StyleBox[\"1\",
FontSlant->\"Plain\"]],
FontSlant->\"Italic\"]\) = \!\(\*
StyleBox[SubscriptBox[
StyleBox[\"dd\",
FontSlant->\"Italic\"], 
StyleBox[\"1\",
FontSlant->\"Plain\"]],
FontSlant->\"Italic\"]\), \!\(\*
StyleBox[SubscriptBox[\"D\", \"n\"],
FontSlant->\"Italic\"]\) = \!\(\*
StyleBox[\"dd\",
FontSlant->\"Italic\"]\) for every odd \!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)\[GreaterEqual]\!\(\*
StyleBox[\"k\",
FontSlant->\"Italic\"]\) (\!\(\*
StyleBox[\"k\",
FontSlant->\"Italic\"]\)\[GreaterEqual]3 odd), and \!\(\*
StyleBox[SubscriptBox[\"D\", \"n\"],
FontSlant->\"Italic\"]\) = {0} otherwise.\\n[Corollary 2.3]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gapInequalities", "[", "dd_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"gapInequality", "[", 
     RowBox[{
      RowBox[{"bigDeltaRange", "[", "dd", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
   RowBox[{"maximalGaps", "[", "dd", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gapInequalities", "[", 
   RowBox[{"dd1_", ",", "dd_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"gapInequality", "[", 
       RowBox[{
        RowBox[{"bigDeltaRange", "[", "dd", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
     RowBox[{"maximalGaps", "[", "dd", "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"gapInequality", "[", 
       RowBox[{
        RowBox[{"bigDeltaRange", "[", "dd", "]"}], ",", "#", ",", "k"}], 
       "]"}], "&"}], "/@", 
     RowBox[{"maximalGaps", "[", "dd1", "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"?", "gapInequalities"}]}], "Input",
 CellChangeTimes->{{3.649591389748674*^9, 3.6495914118535905`*^9}, {
   3.649591461632552*^9, 3.649591488199108*^9}, 3.649591807139063*^9, {
   3.6495918649678926`*^9, 3.649591926603098*^9}, {3.649591986288315*^9, 
   3.649592023104079*^9}, {3.6495929328745737`*^9, 3.649592943685304*^9}, 
   3.649652211772724*^9, 3.649653947704687*^9, 3.6496541325422897`*^9, 
   3.649654360435023*^9, {3.6496549638848095`*^9, 3.649654969968732*^9}, {
   3.649655001776737*^9, 3.6496550047251186`*^9}, {3.6496550583887744`*^9, 
   3.6496550690435057`*^9}, 3.649655738731613*^9, {3.6496577015453386`*^9, 
   3.6496577776104507`*^9}, {3.649657906793223*^9, 3.6496579109271965`*^9}, 
   3.6496579619388695`*^9, {3.6496634972677317`*^9, 3.649663501058483*^9}, {
   3.649671463074085*^9, 3.649671465304063*^9}, {3.649671501043705*^9, 
   3.6496715042436733`*^9}, {3.649672730210987*^9, 3.64967275963221*^9}, {
   3.650101191817483*^9, 3.6501013007983847`*^9}, {3.6501015554110584`*^9, 
   3.650101579231953*^9}, {3.650101615688686*^9, 3.650101818002492*^9}, {
   3.6501018867976103`*^9, 3.650101900447435*^9}, {3.650107936643382*^9, 
   3.6501079931600084`*^9}, {3.6501784747347136`*^9, 
   3.6501785267441115`*^9}, {3.6501785749471846`*^9, 3.650178627020237*^9}, {
   3.6501786648655944`*^9, 3.6501786656299896`*^9}, {3.650178772792898*^9, 
   3.6501788123074446`*^9}, {3.6501788436788435`*^9, 
   3.6501788968901024`*^9}, {3.6501789649368663`*^9, 
   3.6501790308464437`*^9}, {3.6501791591708345`*^9, 
   3.6501793084462776`*^9}, {3.6501828838067102`*^9, 
   3.6501828840407085`*^9}, {3.650182915224909*^9, 3.650182925474043*^9}, {
   3.650192010720859*^9, 3.6501920349467273`*^9}}],

Cell[BoxData[
 StyleBox["\<\"gapInequalities[\!\(\*\\nStyleBox[\\\"dd\\\",\\nFontSlant->\\\"\
Italic\\\"]\)] gives a list of the gap inequalities for the sequence of sets \
of generalised digits (\!\(\*\\nStyleBox[SubscriptBox[\\\"D\\\", \
\\\"n\\\"],\\nFontSlant->\\\"Italic\\\"]\)), where \
\!\(\*\\nStyleBox[SubscriptBox[\\\"D\\\", \\\"n\\\"],\\nFontSlant->\\\"Italic\
\\\"]\) = \!\(\*\\nStyleBox[\\\"dd\\\",\\nFontSlant->\\\"Italic\\\"]\) for \
every sufficiently large odd \
\!\(\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\\\"]\) and \
\!\(\*\\nStyleBox[SubscriptBox[\\\"D\\\", \\\"n\\\"],\\nFontSlant->\\\"Italic\
\\\"]\) = {0} otherwise.\\ngapInequalities[\!\(\*\\nStyleBox[SubscriptBox[\\n \
 StyleBox[\\\"dd\\\",\\nFontSlant->\\\"Italic\\\"], \\n  \
StyleBox[\\\"1\\\",\\nFontSlant->\\\"Plain\\\"]],\\nFontSlant->\\\"Italic\\\"]\
\),\!\(\*\\nStyleBox[\\\"dd\\\",\\nFontSlant->\\\"Italic\\\"]\),\!\(\*\\\
nStyleBox[\\\"k\\\",\\nFontSlant->\\\"Italic\\\"]\)] gives a list of the gap \
inequalities for the sequence of sets of generalised digits \
\!\(\*\\nStyleBox[\\\"(\\\",\\nFontSlant->\\\"Italic\\\"]\)\!\(\*\\nStyleBox[\
SubscriptBox[\\\"D\\\", \
\\\"n\\\"],\\nFontSlant->\\\"Italic\\\"]\)\!\(\*\\nStyleBox[\\\")\\\",\\\
nFontSlant->\\\"Italic\\\"]\), where \
\!\(\*\\nStyleBox[SubscriptBox[\\\"D\\\", \\n  \
StyleBox[\\\"1\\\",\\nFontSlant->\\\"Plain\\\"]],\\nFontSlant->\\\"Italic\\\"]\
\) = \!\(\*\\nStyleBox[SubscriptBox[\\n  StyleBox[\\\"dd\\\",\\nFontSlant->\\\
\"Italic\\\"], \\n  \
StyleBox[\\\"1\\\",\\nFontSlant->\\\"Plain\\\"]],\\nFontSlant->\\\"Italic\\\"]\
\), \!\(\*\\nStyleBox[SubscriptBox[\\\"D\\\", \
\\\"n\\\"],\\nFontSlant->\\\"Italic\\\"]\) = \
\!\(\*\\nStyleBox[\\\"dd\\\",\\nFontSlant->\\\"Italic\\\"]\) for every odd \!\
\(\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\\\"]\)\[GreaterEqual]\!\(\*\
\\nStyleBox[\\\"k\\\",\\nFontSlant->\\\"Italic\\\"]\) \
(\!\(\*\\nStyleBox[\\\"k\\\",\\nFontSlant->\\\"Italic\\\"]\)\[GreaterEqual]3 \
odd), and \!\(\*\\nStyleBox[SubscriptBox[\\\"D\\\", \\\"n\\\"],\\nFontSlant->\
\\\"Italic\\\"]\) = {0} otherwise.\\n[Corollary 2.3]\"\>", "MSG"]], "Print", \
"PrintUsage",
 CellChangeTimes->{3.6501986429698334`*^9},
 CellTags->"Info3650202242-8233394"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"orderGammaSums", "[", "e_", "]"}], ":=", 
  RowBox[{
   RowBox[{"HoldForm", "/@", 
    RowBox[{"Evaluate", "[", 
     RowBox[{
      RowBox[{"e", "/.", 
       RowBox[{"Plus", "\[Rule]", "plus"}]}], "/.", 
      RowBox[{
       RowBox[{"plus", "[", "s__", "]"}], "\[RuleDelayed]", 
       RowBox[{"plus", "@@", 
        RowBox[{"SortBy", "[", 
         RowBox[{
          RowBox[{"{", "s", "}"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Abs", "[", "#", "]"}]}], "/.", 
            RowBox[{"\[Gamma]", "\[Rule]", "1000"}]}], "&"}]}], "]"}]}]}]}], 
     "]"}]}], "/.", 
   RowBox[{"plus", "\[Rule]", "Plus"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gapIneqsForm", "::", "usage"}], "=", "\"\<gapIneqsForm[\!\(\*
StyleBox[\"e\",
FontSlant->\"Italic\"]\)] prints the list of inequalities \!\(\*
StyleBox[\"e\",
FontSlant->\"Italic\"]\) as a vertical list with powers displayed as \
superscripts and terms in sums ordered appropriately.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gapIneqsForm", "[", "e_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"tableForm", "[", "1", "]"}], "[", 
        RowBox[{"orderGammaSums", "@", "e"}], "]"}], "/.", 
       RowBox[{
        RowBox[{"Power", "[", 
         RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"SuperscriptBox", "[", 
         RowBox[{"a", ",", "b"}], "]"}]}]}], "//", "DisplayForm"}], "]"}], 
    ";", "e", ";"}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{"?", "gapIneqsForm"}]}], "Input",
 CellChangeTimes->{{3.649746450579162*^9, 3.649746470609597*^9}, {
  3.6500938678654118`*^9, 3.65009392744143*^9}, {3.6500939749431257`*^9, 
  3.6500940119148884`*^9}, {3.6501827248909335`*^9, 3.6501827408496313`*^9}}],

Cell[BoxData[
 StyleBox["\<\"gapIneqsForm[\!\(\*\\nStyleBox[\\\"e\\\",\\nFontSlant->\\\"\
Italic\\\"]\)] prints the list of inequalities \
\!\(\*\\nStyleBox[\\\"e\\\",\\nFontSlant->\\\"Italic\\\"]\) as a vertical \
list with powers displayed as superscripts and terms in sums ordered \
appropriately.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.6501986430322328`*^9},
 CellTags->"Info3650202243-8233394"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["1.6 Functions relating to the interval constructions", "Subsection",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.6496700042111034`*^9, 3.6496700412766123`*^9}, {
  3.6496700824759483`*^9, 3.6496700956422634`*^9}, {3.64967022028502*^9, 
  3.649670226353342*^9}, {3.6496703796057773`*^9, 3.6496704773853235`*^9}, {
  3.6501730439919796`*^9, 3.650173048547121*^9}, {3.65018084965108*^9, 
  3.650180849963078*^9}, {3.650181261982033*^9, 3.6501812623876305`*^9}},
 FontSize->16,
 FontWeight->"Bold",
 Background->RGBColor[0.87, 0.94, 1]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"columnMaximaSeqsForF", "[", 
   RowBox[{"r_", ",", "s_", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"ConstantArray", "[", 
       RowBox[{"r", ",", "i"}], "]"}], ",", 
      RowBox[{"Reverse", "@", "#"}]}], "]"}], "&"}], "/@", 
   RowBox[{"Subsets", "[", 
    RowBox[{
     RowBox[{"Range", "[", 
      RowBox[{"2", ",", 
       RowBox[{"r", "-", "1"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", "-", "i", "-", "j", "-", "1"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"columnMaximaSeqsForF", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"columnMaximaSeqsForF", "[", 
       RowBox[{"r", ",", "s", ",", "i", ",", "j"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", 
        RowBox[{"s", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", 
        RowBox[{"s", "-", "i", "-", "1"}]}], "}"}]}], "]"}], ",", "2"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"downsetFromColumnMaximaSeqForF", "[", "maxList_", "]"}], ":=", 
  RowBox[{"Join", "@@", 
   RowBox[{"MapIndexed", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{
           RowBox[{
           "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
           "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "2", ",", "#"}], "}"}]}], "]"}], "&"}], ",", 
     "maxList"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"enumerateDownsetForF", "[", "s_", "]"}], ":=", 
  RowBox[{"Rest", "[", 
   RowBox[{"BinCounts", "[", 
    RowBox[{"Total", "/@", "s"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sortEnumerations", "::", "usage"}], "=", 
   "\"\<sortEnumerations[\!\(\*
StyleBox[\"ee\",
FontSlant->\"Italic\"]\)] sorts list of enumerations \!\(\*
StyleBox[\"ee\",
FontSlant->\"Italic\"]\) in lexicographic order.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sortEnumerations", "[", "ee_", "]"}], ":=", 
  RowBox[{"SortBy", "[", 
   RowBox[{"ee", ",", 
    RowBox[{
     RowBox[{"PadRight", "[", 
      RowBox[{"#", ",", 
       RowBox[{"Max", "[", 
        RowBox[{"Length", "/@", "ee"}], "]"}]}], "]"}], "&"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"?", "sortEnumerations"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"enumerationsForF", "::", "usage"}], "=", 
   "\"\<enumerationsForF[\!\(\*
StyleBox[\"r\",
FontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"s\",
FontSlant->\"Italic\"]\)] gives a list of the distinct enumerations of \
downsets in \!\(\*SuperscriptBox[\"\[ScriptCapitalF]\", 
RowBox[{
StyleBox[\"r\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"s\",
FontSlant->\"Italic\"]}]]\). [Lemma 4.2].\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"enumerationsForF", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"sortEnumerations", "[", 
    RowBox[{"enumerateDownsetForF", "/@", 
     RowBox[{"downsetFromColumnMaximaSeqForF", "/@", 
      RowBox[{"columnMaximaSeqsForF", "[", 
       RowBox[{"r", ",", "s"}], "]"}]}]}], "]"}], "\[LeftDoubleBracket]", 
   RowBox[{"3", ";;"}], "\[RightDoubleBracket]"}]}], "\[IndentingNewLine]", 
 RowBox[{"?", "enumerationsForF"}]}], "Input",
 CellChangeTimes->{{3.6495859244113617`*^9, 3.6495860134867907`*^9}, {
  3.6495862498490944`*^9, 3.649586260674523*^9}, {3.649586308343845*^9, 
  3.6495863110580015`*^9}, {3.649588127807168*^9, 3.649588130131553*^9}, {
  3.649589322057108*^9, 3.6495893376258087`*^9}, {3.6495893893394766`*^9, 
  3.6495893893394766`*^9}, {3.649589456896639*^9, 3.6495894820748777`*^9}, {
  3.6501904719610476`*^9, 3.6501905019436707`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"sortEnumerations[\!\(\*\\nStyleBox[\\\"ee\\\",\\nFontSlant->\\\
\"Italic\\\"]\)] sorts list of enumerations \
\!\(\*\\nStyleBox[\\\"ee\\\",\\nFontSlant->\\\"Italic\\\"]\) in lexicographic \
order.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.6501986431102324`*^9},
 CellTags->"Info3650202243-8233394"],

Cell[BoxData[
 StyleBox["\<\"enumerationsForF[\!\(\*\\nStyleBox[\\\"r\\\",\\nFontSlant->\\\"\
Italic\\\"]\),\!\(\*\\nStyleBox[\\\"s\\\",\\nFontSlant->\\\"Italic\\\"]\)] \
gives a list of the distinct enumerations of downsets in \
\!\(\*SuperscriptBox[\\\"\[ScriptCapitalF]\\\", \\n RowBox[{\\n  \
StyleBox[\\\"r\\\",\\nFontSlant->\\\"Italic\\\"], \\\",\\\", \\n  StyleBox[\\\
\"s\\\",\\nFontSlant->\\\"Italic\\\"]}]]\). [Lemma 4.2].\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.6501986431726313`*^9},
 CellTags->"Info3650202243-8233394"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"countQ", "::", "usage"}], "=", "\"\<countQ[\!\(\*
StyleBox[\"r\",
FontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"s\",
FontSlant->\"Italic\"]\)] gives the infinite enumeration sequence of the set \
of indecomposables \!\(\*SuperscriptBox[
StyleBox[\"Q\",
FontSlant->\"Italic\"], 
RowBox[{
StyleBox[\"r\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"s\",
FontSlant->\"Italic\"]}]]\). [Lemma 4.3]\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"countQ", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"countQ", "[", 
    RowBox[{"s", ",", "r"}], "]"}], "/;", 
   RowBox[{"r", "<", "s"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"countQ", "[", 
   RowBox[{"r_", ",", "r_"}], "]"}], ":=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"Range", "[", 
     RowBox[{"3", ",", 
      RowBox[{
       RowBox[{"2", "r"}], "-", "1"}], ",", "2"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"OverBar", "[", 
      RowBox[{"2", "r"}], "]"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"countQ", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"makeRepeatingEnumSeq", "[", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"Range", "[", 
      RowBox[{"3", ",", 
       RowBox[{
        RowBox[{"2", "s"}], "+", "1"}], ",", "2"}], "]"}], ",", 
     RowBox[{"Range", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "s"}], "+", "2"}], ",", 
       RowBox[{"r", "+", "s"}]}], "]"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"?", "countQ"}]}], "Input",
 CellChangeTimes->{{3.6495653011438494`*^9, 3.6495655769738483`*^9}, 
   3.649565641199872*^9, {3.6495659563719897`*^9, 3.6495659642803783`*^9}, {
   3.6495660001569386`*^9, 3.6495660077539434`*^9}, {3.6495660926625667`*^9, 
   3.6495661003063707`*^9}, {3.6495732456318545`*^9, 
   3.6495732456786532`*^9}, {3.6495765416224575`*^9, 3.649576545694005*^9}, {
   3.6495766109479685`*^9, 3.6495766309313126`*^9}, {3.6496633618614674`*^9, 
   3.6496633802068324`*^9}, {3.6497448128405066`*^9, 
   3.6497448130745068`*^9}, {3.6501921846513267`*^9, 3.65019218862925*^9}}],

Cell[BoxData[
 StyleBox["\<\"countQ[\!\(\*\\nStyleBox[\\\"r\\\",\\nFontSlant->\\\"Italic\\\"\
]\),\!\(\*\\nStyleBox[\\\"s\\\",\\nFontSlant->\\\"Italic\\\"]\)] gives the \
infinite enumeration sequence of the set of indecomposables \
\!\(\*SuperscriptBox[\\n StyleBox[\\\"Q\\\",\\nFontSlant->\\\"Italic\\\"], \
\\n RowBox[{\\n  StyleBox[\\\"r\\\",\\nFontSlant->\\\"Italic\\\"], \\\",\\\", \
\\n  StyleBox[\\\"s\\\",\\nFontSlant->\\\"Italic\\\"]}]]\). [Lemma 4.3]\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.65019864323503*^9},
 CellTags->"Info3650202243-8233394"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"qSetPerms", "::", "usage"}], "=", "\"\<qSetPerms[\!\(\*
StyleBox[\"r\",
FontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"s\",
FontSlant->\"Italic\"]\),\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)] gives the set of indecomposables in \
\!\(\*SuperscriptBox[
StyleBox[\"Q\",
FontSlant->\"Italic\"], 
RowBox[{
StyleBox[\"r\",
FontSlant->\"Italic\"], \",\", 
StyleBox[\"s\",
FontSlant->\"Italic\"]}]]\) of length at most \!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\). [Lemma 4.3]\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qSetPerms", "[", 
   RowBox[{"r_", ",", "s_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"qSetPerms", "[", 
    RowBox[{"s", ",", "r", ",", "n"}], "]"}], "/;", 
   RowBox[{"r", "<", "s"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qSetPerms", "[", 
   RowBox[{"r_", ",", "s_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Sort", "@", 
   RowBox[{"Join", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Omega]Perm", "[", "m", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "n"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Omega]BarPerm", "[", "m", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "3", ",", "n"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Psi]Perm", "[", "u", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "3", ",", 
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{"r", "+", "1"}], ",", 
           RowBox[{"n", "-", "1"}]}], "]"}]}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Join", "@@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[Omega]Perm", "[", 
         RowBox[{"m", ",", "u", ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "4", ",", 
          RowBox[{"n", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "2", ",", 
          RowBox[{"Min", "[", 
           RowBox[{"r", ",", 
            RowBox[{"n", "+", "1", "-", "m"}]}], "]"}]}], "}"}]}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"Join", "@@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[Omega]Perm", "[", 
         RowBox[{"m", ",", "1", ",", "v"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "5", ",", 
          RowBox[{"n", "-", "1"}], ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"v", ",", "2", ",", 
          RowBox[{"Min", "[", 
           RowBox[{"s", ",", 
            RowBox[{"n", "+", "1", "-", "m"}]}], "]"}]}], "}"}]}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"Join", "@@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[Omega]BarPerm", "[", 
         RowBox[{"m", ",", "1", ",", "v"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "4", ",", 
          RowBox[{"n", "-", "1"}], ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"v", ",", "2", ",", 
          RowBox[{"Min", "[", 
           RowBox[{"s", ",", 
            RowBox[{"n", "+", "1", "-", "m"}]}], "]"}]}], "}"}]}], "]"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"?", "qSetPerms"}]}], "Input",
 CellChangeTimes->{{3.649744955268755*^9, 3.649745029790085*^9}, {
   3.6497450674017506`*^9, 3.649745197381177*^9}, {3.6497453828655005`*^9, 
   3.6497454117099504`*^9}, {3.64974545710603*^9, 3.6497455519853954`*^9}, {
   3.649745662792389*^9, 3.6497456905916367`*^9}, {3.649745813675852*^9, 
   3.6497458697891493`*^9}, {3.6497459173224325`*^9, 3.649745930800856*^9}, {
   3.649746165550065*^9, 3.649746171649676*^9}, 3.6497462754054565`*^9}],

Cell[BoxData[
 StyleBox["\<\"qSetPerms[\!\(\*\\nStyleBox[\\\"r\\\",\\nFontSlant->\\\"Italic\
\\\"]\),\!\(\*\\nStyleBox[\\\"s\\\",\\nFontSlant->\\\"Italic\\\"]\),\!\(\*\\\
nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\\\"]\)] gives the set of \
indecomposables in \!\(\*SuperscriptBox[\\n StyleBox[\\\"Q\\\",\\nFontSlant->\
\\\"Italic\\\"], \\n RowBox[{\\n  StyleBox[\\\"r\\\",\\nFontSlant->\\\"Italic\
\\\"], \\\",\\\", \\n  StyleBox[\\\"s\\\",\\nFontSlant->\\\"Italic\\\"]}]]\) \
of length at most \
\!\(\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\\\"]\). [Lemma 4.3]\"\>",
   "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.6501986433130293`*^9},
 CellTags->"Info3650202243-8233394"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "2. Calculations for the proof of ",
 StyleBox["Theorem 1",
  FontWeight->"Bold"]
}], "Section",
 CellChangeTimes->{{3.649152078368247*^9, 3.6491521173683147`*^9}, {
  3.649576190723262*^9, 3.649576191706024*^9}, {3.649577834789975*^9, 
  3.6495778378475556`*^9}, {3.6496603263839192`*^9, 3.649660331906319*^9}, {
  3.650180868084558*^9, 3.6501808683029566`*^9}},
 FontSize->18,
 FontWeight->"Bold"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"q53Seq", "=", 
  RowBox[{"countQ", "[", 
   RowBox[{"5", ",", "3"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"grSumClosed", "@", "%"}], "//", 
  "rootForm"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"%", ",", "7"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6495761956526723`*^9, 3.64957621157966*^9}, {
   3.649577573304452*^9, 3.6495776496035624`*^9}, {3.649654470412908*^9, 
   3.649654473361251*^9}, {3.649660467392319*^9, 3.6496604692019196`*^9}, 
   3.6496724723776627`*^9, {3.649672505963862*^9, 3.649672513046171*^9}, 
   3.6496733891126785`*^9, {3.6497421111643963`*^9, 3.6497421130675993`*^9}, {
   3.6501000599161735`*^9, 3.650100074378393*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "2", ",", "3", ",", "5", ",", "7", ",", 
   OverscriptBox["8", "_"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.649576221344886*^9, {3.6495775795912113`*^9, 3.649577619698554*^9}, 
   3.64957764997796*^9, 3.649577832371991*^9, 3.6496520639296284`*^9, 
   3.649654474125636*^9, 3.6496604697635193`*^9, 3.6496634298765955`*^9, {
   3.649672508007436*^9, 3.6496725133269677`*^9}, 3.6496734146800947`*^9, 
   3.6497420815243444`*^9, {3.649742114144001*^9, 3.649742134252436*^9}, 
   3.6500900154229236`*^9, 3.650099563829667*^9, 3.6501000881853666`*^9, 
   3.650190574170282*^9, 3.650191886752427*^9, 3.650192213245577*^9, 
   3.6501935987719684`*^9, {3.650198630302796*^9, 3.6501986433442287`*^9}}],

Cell[BoxData[
 TagBox[
  FormBox[
   RowBox[{"rootOf", "(", 
    RowBox[{
     SuperscriptBox["x", "7"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "6"]}], "-", 
     SuperscriptBox["x", "4"], "-", 
     SuperscriptBox["x", "3"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"2", " ", "x"}], "-", "1"}], ")"}],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{{3.649672508007436*^9, 3.6496725133425674`*^9}, 
   3.6496734146800947`*^9, 3.649742081851945*^9, {3.649742114159601*^9, 
   3.649742134268036*^9}, 3.6500900229266195`*^9, 3.6500995638608866`*^9, 
   3.6501000881853666`*^9, 3.6501905741858816`*^9, 3.650191886752427*^9, 
   3.650192213245577*^9, 3.6501935987719684`*^9, {3.6501986303651953`*^9, 
   3.6501986433442287`*^9}}],

Cell[BoxData["2.3552574879654705415`7."], "Output",
 CellChangeTimes->{
  3.649576221344886*^9, {3.6495775795912113`*^9, 3.649577619698554*^9}, 
   3.64957764997796*^9, 3.649577832371991*^9, 3.6496520639296284`*^9, 
   3.649654474125636*^9, 3.6496604697635193`*^9, 3.6496634298765955`*^9, {
   3.649672508007436*^9, 3.6496725133269677`*^9}, 3.6496734146800947`*^9, 
   3.6497420815243444`*^9, {3.649742114144001*^9, 3.649742134252436*^9}, 
   3.6500900154229236`*^9, 3.650099563829667*^9, 3.6501000881853666`*^9, 
   3.650190574170282*^9, 3.650191886752427*^9, 3.650192213245577*^9, 
   3.6501935987719684`*^9, {3.650198630302796*^9, 3.6501986433442287`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"f53Seqs", "=", 
  RowBox[{"enumerationsForF", "[", 
   RowBox[{"5", ",", "3"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"addEnumSeqs", "[", 
     RowBox[{"q53Seq", ",", 
      RowBox[{"buildEnumSeq", "[", 
       RowBox[{
        RowBox[{"First", "@", "f53Seqs"}], ",", "k"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "5", ",", "11", ",", "2"}], "}"}]}], "]"}], "//", 
  RowBox[{"tableForm", "@", "1"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"addEnumSeqs", "[", 
     RowBox[{"q53Seq", ",", 
      RowBox[{"buildEnumSeq", "[", 
       RowBox[{
        RowBox[{"Last", "@", "f53Seqs"}], ",", "k"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "5", ",", "11", ",", "2"}], "}"}]}], "]"}], "//", 
  RowBox[{"tableForm", "@", "1"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"grSumClosed", "@", 
   RowBox[{"%", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "//",
   "rootForm"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"%", ",", "7"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6496697101497803`*^9, 3.6496698248569036`*^9}, {
   3.649672522094055*^9, 3.649672544698165*^9}, 3.649673389128278*^9, {
   3.649742117560407*^9, 3.6497421194480104`*^9}, {3.649742326475971*^9, 
   3.6497423289095755`*^9}, {3.650100059931774*^9, 3.6501000847999277`*^9}, {
   3.650182658217148*^9, 3.650182664020273*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", "2", ",", "1"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.6496697144398627`*^9, 3.6496697765125036`*^9}, {
   3.6496698210349035`*^9, 3.649669825137704*^9}, {3.649672541656204*^9, 
   3.6496725449633617`*^9}, 3.6496734160684414`*^9, 3.6497420820235453`*^9, {
   3.6497421204152117`*^9, 3.6497421343460364`*^9}, 3.6497423296583767`*^9, 
   3.650090025375851*^9, 3.650099563907716*^9, 3.650100096360343*^9, 
   3.650182761035902*^9, 3.6501905741858816`*^9, 3.6501918867680264`*^9, 
   3.650192213261176*^9, 3.650193598787568*^9, {3.650198630411995*^9, 
   3.650198643359829*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "2", ",", "3", ",", "5", ",", "7", ",", 
        OverscriptBox["9", "_"]}], "}"}]},
     {
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "2", ",", "3", ",", "5", ",", "7", ",", "8", ",", 
        "8", ",", 
        OverscriptBox["9", "_"]}], "}"}]},
     {
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "2", ",", "3", ",", "5", ",", "7", ",", "8", ",", 
        "8", ",", "8", ",", "8", ",", 
        OverscriptBox["9", "_"]}], "}"}]},
     {
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "2", ",", "3", ",", "5", ",", "7", ",", "8", ",", 
        "8", ",", "8", ",", "8", ",", "8", ",", "8", ",", 
        OverscriptBox["9", "_"]}], "}"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$, TableDepth -> 1]]]], "Output",
 CellChangeTimes->{{3.6496697144398627`*^9, 3.6496697765125036`*^9}, {
   3.6496698210349035`*^9, 3.649669825137704*^9}, {3.649672541656204*^9, 
   3.6496725449633617`*^9}, 3.6496734160684414`*^9, 3.6497420820235453`*^9, {
   3.6497421204152117`*^9, 3.6497421343460364`*^9}, 3.6497423296583767`*^9, 
   3.650090025375851*^9, 3.650099563907716*^9, 3.650100096360343*^9, 
   3.650182761035902*^9, 3.6501905741858816`*^9, 3.6501918867680264`*^9, 
   3.650192213261176*^9, 3.650193598787568*^9, {3.650198630411995*^9, 
   3.650198643359829*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "2", ",", "3", ",", "5", ",", "7", ",", "9", ",", 
        "10", ",", "11", ",", 
        OverscriptBox["12", "_"]}], "}"}]},
     {
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "2", ",", "3", ",", "5", ",", "7", ",", "8", ",", 
        "8", ",", "9", ",", "10", ",", "11", ",", 
        OverscriptBox["12", "_"]}], "}"}]},
     {
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "2", ",", "3", ",", "5", ",", "7", ",", "8", ",", 
        "8", ",", "8", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
        OverscriptBox["12", "_"]}], "}"}]},
     {
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "2", ",", "3", ",", "5", ",", "7", ",", "8", ",", 
        "8", ",", "8", ",", "8", ",", "8", ",", "8", ",", "9", ",", "10", ",",
         "11", ",", 
        OverscriptBox["12", "_"]}], "}"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$, TableDepth -> 1]]]], "Output",
 CellChangeTimes->{{3.6496697144398627`*^9, 3.6496697765125036`*^9}, {
   3.6496698210349035`*^9, 3.649669825137704*^9}, {3.649672541656204*^9, 
   3.6496725449633617`*^9}, 3.6496734160684414`*^9, 3.6497420820235453`*^9, {
   3.6497421204152117`*^9, 3.6497421343460364`*^9}, 3.6497423296583767`*^9, 
   3.650090025375851*^9, 3.650099563907716*^9, 3.650100096360343*^9, 
   3.650182761035902*^9, 3.6501905741858816`*^9, 3.6501918867680264`*^9, 
   3.650192213261176*^9, 3.650193598787568*^9, {3.650198630411995*^9, 
   3.650198643375428*^9}}],

Cell[BoxData[
 TagBox[
  FormBox[
   RowBox[{"rootOf", "(", 
    RowBox[{
     SuperscriptBox["x", "10"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "9"]}], "-", 
     SuperscriptBox["x", "7"], "-", 
     SuperscriptBox["x", "6"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "3"]}], "-", 
     SuperscriptBox["x", "2"], "-", "x", "-", "1"}], ")"}],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{{3.6496725416874037`*^9, 3.6496725450101614`*^9}, 
   3.649673416084041*^9, 3.649742088341556*^9, {3.649742120446412*^9, 
   3.6497421343928366`*^9}, 3.649742329689577*^9, 3.6500900258282566`*^9, 
   3.6500995639389353`*^9, 3.650100096375944*^9, 3.6501827612075005`*^9, 
   3.650190574201481*^9, 3.650191886783626*^9, 3.6501922132767763`*^9, 
   3.6501935988031683`*^9, {3.6501986304431944`*^9, 3.650198643375428*^9}}],

Cell[BoxData["2.3620081388415198135`7."], "Output",
 CellChangeTimes->{{3.6496697144398627`*^9, 3.6496697765125036`*^9}, {
   3.6496698210349035`*^9, 3.649669825137704*^9}, {3.649672541656204*^9, 
   3.6496725449633617`*^9}, 3.6496734160684414`*^9, 3.6497420820235453`*^9, {
   3.6497421204152117`*^9, 3.6497421343460364`*^9}, 3.6497423296583767`*^9, 
   3.650090025375851*^9, 3.650099563907716*^9, 3.650100096360343*^9, 
   3.650182761035902*^9, 3.6501905741858816`*^9, 3.6501918867680264`*^9, 
   3.650192213261176*^9, 3.650193598787568*^9, {3.650198630411995*^9, 
   3.650198643375428*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gapInequalities", "@", "f53Seqs"}], "//", 
  "gapIneqsForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Reduce", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"And", "@@", "%"}], "&&", 
     RowBox[{"\[Gamma]", ">", "1"}]}], ",", "\[Gamma]"}], "]"}], "//", 
  "rootForm"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"%", "\[LeftDoubleBracket]", 
    RowBox[{"3", ";;"}], "\[RightDoubleBracket]"}], ",", "7"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.6495920392655754`*^9, 3.6495920426195536`*^9}, {
   3.649592121835846*^9, 3.6495921222414436`*^9}, {3.6495921869030285`*^9, 
   3.6495922383514996`*^9}, {3.6495923101890383`*^9, 3.649592373805431*^9}, {
   3.6495924083280096`*^9, 3.649592492037073*^9}, {3.6495925421283517`*^9, 
   3.649592576292133*^9}, {3.649592915605484*^9, 3.649592922001443*^9}, {
   3.6496522200876303`*^9, 3.649652224876892*^9}, {3.64965467319513*^9, 
   3.649654676065493*^9}, {3.6496551233311577`*^9, 3.649655130694311*^9}, {
   3.649655163750499*^9, 3.6496552064006257`*^9}, {3.649655243887185*^9, 
   3.6496553408873634`*^9}, {3.649655379699915*^9, 3.649655380339511*^9}, {
   3.649657846577609*^9, 3.6496578479971995`*^9}, {3.6496582842766848`*^9, 
   3.6496582954148703`*^9}, {3.6496583409191957`*^9, 
   3.6496583412311897`*^9}, {3.6496585225631657`*^9, 
   3.6496585523275843`*^9}, {3.6496590077032003`*^9, 
   3.6496590164079447`*^9}, {3.64966970857415*^9, 3.649669721257194*^9}, {
   3.649672571327024*^9, 3.6496726148972654`*^9}, {3.649672686968341*^9, 
   3.649672696733816*^9}, 3.6496727451399956`*^9, {3.649673047731323*^9, 
   3.649673060928754*^9}, 3.649673315421113*^9, 3.649673389143877*^9, 
   3.650100084815529*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  TagBox[
   TagBox[GridBox[{
      {
       TagBox[
        RowBox[{
         RowBox[{"1", "-", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "2"}]]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "4"}]]}]}],
        HoldForm]},
      {
       TagBox[
        RowBox[{
         RowBox[{"\[Gamma]", "-", "1", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "1"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "2"}]], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "3"}]]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "4"}]]}]}],
        HoldForm]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$, TableDepth -> 1]]],
  DisplayForm]], "Print",
 CellChangeTimes->{{3.6496725825900793`*^9, 3.649672615427658*^9}, {
   3.649672692272273*^9, 3.6496726969834127`*^9}, {3.649672741396044*^9, 
   3.649672745873186*^9}, {3.6496730484489136`*^9, 3.6496730575903964`*^9}, {
   3.649673202309741*^9, 3.6496732301859913`*^9}, 3.64967328690541*^9, 
   3.649673420919855*^9, 3.6496786540488796`*^9, 3.6497420889811573`*^9, 
   3.6497421344240365`*^9, 3.6500900321775384`*^9, 3.6500995640013742`*^9, 
   3.650100107468326*^9, 3.6501827704426413`*^9, 3.650190574232681*^9, 
   3.650191886814825*^9, 3.650192213307976*^9, 3.6501935988187675`*^9, {
   3.6501986305055933`*^9, 3.6501986433910284`*^9}}],

Cell[BoxData[
 TagBox[
  FormBox[
   RowBox[{"1", "<", "\[Gamma]", "\[LessEqual]", 
    RowBox[{"rootOf", "(", 
     RowBox[{
      SuperscriptBox["x", "4"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"]}], "-", 
      SuperscriptBox["x", "2"], "-", "1"}], ")"}]}],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{{3.6496725825900793`*^9, 3.649672615427658*^9}, {
   3.649672692272273*^9, 3.6496726969834127`*^9}, {3.649672741396044*^9, 
   3.649672745873186*^9}, {3.6496730484489136`*^9, 3.6496730575903964`*^9}, {
   3.649673202309741*^9, 3.6496732301859913`*^9}, 3.64967328690541*^9, 
   3.649673420919855*^9, 3.6496786540488796`*^9, 3.6497420889811573`*^9, 
   3.6497421344240365`*^9, 3.6500900321775384`*^9, 3.6500995640013742`*^9, 
   3.650100107468326*^9, 3.6501827704426413`*^9, 3.650190574232681*^9, 
   3.650191886814825*^9, 3.650192213307976*^9, 3.6501935988187675`*^9, {
   3.6501986305055933`*^9, 3.6501986433910284`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[Gamma]", "\[LessEqual]", "2.4709793798356009052`7."}]], "Output",
 CellChangeTimes->{
  3.6495920432903495`*^9, 3.6495921238170333`*^9, {3.649592190725004*^9, 
   3.649592238803896*^9}, {3.649592310766235*^9, 3.6495923158050027`*^9}, {
   3.649592368610664*^9, 3.6495923757242184`*^9}, {3.6495924104027963`*^9, 
   3.649592448404153*^9}, 3.6495924923334713`*^9, {3.6495925664641957`*^9, 
   3.6495925768069296`*^9}, 3.6496522269673185`*^9, 3.649654483454257*^9, 
   3.6496545961477175`*^9, 3.649654676642686*^9, 3.649655025987782*^9, 
   3.6496550777950497`*^9, {3.6496551700840583`*^9, 3.6496552073210196`*^9}, 
   3.649655248005559*^9, {3.6496552824657383`*^9, 3.6496553416205587`*^9}, 
   3.6496553845670834`*^9, 3.6496556806063857`*^9, 3.649655722882115*^9, {
   3.6496557699938126`*^9, 3.6496557986508293`*^9}, 3.649655839600567*^9, 
   3.649657853316766*^9, 3.6496579167771587`*^9, 3.649658296631647*^9, 
   3.649658341667981*^9, {3.6496585252775307`*^9, 3.649658552873577*^9}, 
   3.6496590172503386`*^9, 3.6496697189327493`*^9, 3.6496697512717037`*^9, {
   3.6496725826056795`*^9, 3.6496726154432583`*^9}, {3.6496726922878733`*^9, 
   3.649672696999013*^9}, {3.649672741520842*^9, 3.6496727458887863`*^9}, {
   3.649673048495713*^9, 3.649673057605996*^9}, {3.6496732023253407`*^9, 
   3.6496732302015905`*^9}, 3.649673286921009*^9, 3.6496734209510536`*^9, 
   3.64967865406448*^9, 3.6497420890747576`*^9, 3.6497421344708366`*^9, 
   3.6500900327703457`*^9, 3.650099564016984*^9, 3.6501001074995284`*^9, 
   3.6501827727202272`*^9, 3.650190574232681*^9, 3.650191886814825*^9, 
   3.650192213323575*^9, 3.6501935988187675`*^9, {3.6501986305055933`*^9, 
   3.6501986433910284`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3. Calculations for ",
 StyleBox["Example 4.4",
  FontWeight->"Bold"]
}], "Section",
 CellChangeTimes->{{3.649152078368247*^9, 3.6491521173683147`*^9}, {
  3.649576190723262*^9, 3.649576191706024*^9}, {3.649577834789975*^9, 
  3.6495778378475556`*^9}, {3.6496603263839192`*^9, 3.649660331906319*^9}, {
  3.649678966246825*^9, 3.649678975138711*^9}, {3.6497463555271964`*^9, 
  3.6497463567283983`*^9}, {3.650180922918206*^9, 3.650180923105405*^9}},
 FontSize->18,
 FontWeight->"Bold"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"hSet", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"subIndecomposablesOfSet", "@", 
      RowBox[{"{", 
       RowBox[{"\[Omega]Perm", "[", 
        RowBox[{"5", ",", "7", ",", "1"}], "]"}], "}"}]}], ",", 
     RowBox[{"qSetPerms", "[", 
      RowBox[{"5", ",", "3", ",", "10"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"showPerms", "@", "hSet"}]}], "Input",
 CellChangeTimes->{{3.6497488319243145`*^9, 3.649748941483305*^9}, {
   3.6497489746333632`*^9, 3.649749037657473*^9}, {3.649749370296853*^9, 
   3.6497494201701403`*^9}, 3.6497501466166067`*^9}],

Cell[BoxData[
 TemplateBox[{"     ","\"     \"",GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 8.}, {2., 1.}, {3., 2.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 7.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 8}, {2, 1}}, {{1, 8}, {3, 2}}, {{1, 8}, {4, 3}}, {{1, 
       8}, {5, 4}}, {{1, 8}, {6, 5}}, {{1, 8}, {7, 6}}, {{1, 8}, {8, 
       7}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 9}, {0, 9}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 9}, {0, 9}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 8.}, {2., 1.}, {3., 2.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 9.}, {9., 7.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 8}, {2, 1}}, {{1, 8}, {3, 2}}, {{1, 8}, {4, 3}}, {{1, 
       8}, {5, 4}}, {{1, 8}, {6, 5}}, {{1, 8}, {7, 6}}, {{1, 8}, {9, 7}}, {{8,
        9}, {9, 7}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 10}, {0, 10}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 10}, {0, 10}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 9.}, {2., 1.}, {3., 2.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 7.}, {9., 8.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 9}, {2, 1}}, {{1, 9}, {3, 2}}, {{1, 9}, {4, 3}}, {{1, 
       9}, {5, 4}}, {{1, 9}, {6, 5}}, {{1, 9}, {7, 6}}, {{1, 9}, {8, 7}}, {{1,
        9}, {9, 8}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 10}, {0, 10}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 10}, {0, 10}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 8.}, {2., 1.}, {3., 2.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 10.}, {9., 7.}, {10., 9.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 8}, {2, 1}}, {{1, 8}, {3, 2}}, {{1, 8}, {4, 3}}, {{1, 
       8}, {5, 4}}, {{1, 8}, {6, 5}}, {{1, 8}, {7, 6}}, {{1, 8}, {9, 7}}, {{8,
        10}, {9, 7}}, {{8, 10}, {10, 9}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 11}, {0, 11}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 11}, {0, 11}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 9.}, {2., 1.}, {3., 2.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 7.}, {9., 10.}, {10., 8.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 9}, {2, 1}}, {{1, 9}, {3, 2}}, {{1, 9}, {4, 3}}, {{1, 
       9}, {5, 4}}, {{1, 9}, {6, 5}}, {{1, 9}, {7, 6}}, {{1, 9}, {8, 7}}, {{1,
        9}, {10, 8}}, {{9, 10}, {10, 8}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 11}, {0, 11}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 11}, {0, 11}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 9.}, {2., 1.}, {3., 2.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 7.}, {9., 11.}, {10., 8.}, {11., 
          10.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 9}, {2, 1}}, {{1, 9}, {3, 2}}, {{1, 9}, {4, 3}}, {{1, 
       9}, {5, 4}}, {{1, 9}, {6, 5}}, {{1, 9}, {7, 6}}, {{1, 9}, {8, 7}}, {{1,
        9}, {10, 8}}, {{9, 11}, {10, 8}}, {{9, 11}, {11, 10}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 12}, {0, 12}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 12}, {0, 12}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}]},
  "RowWithSeparators"]], "Output",
 CellChangeTimes->{{3.6497488388195267`*^9, 3.6497488423919325`*^9}, {
   3.649748872453185*^9, 3.6497488865868096`*^9}, 3.6497489472553153`*^9, {
   3.649748981372575*^9, 3.649749038858675*^9}, {3.6497493800780697`*^9, 
   3.649749388829685*^9}, 3.649749420950141*^9, 3.64975018858068*^9, {
   3.6497513284558687`*^9, 3.6497513560991173`*^9}, 3.6497514120252147`*^9, 
   3.6500900456873116`*^9, 3.650099564329178*^9, 3.6501036479581203`*^9, 
   3.6501072865299463`*^9, 3.6501077587957053`*^9, 3.6501080601126337`*^9, 
   3.650108195470792*^9, 3.650111945357196*^9, 3.6501827948564854`*^9, {
   3.6501873097082987`*^9, 3.6501873437998433`*^9}, 3.650190574341879*^9, 
   3.650191886924021*^9, 3.650192213432773*^9, 3.650193598959166*^9, {
   3.650198631082786*^9, 3.6501986435158267`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"q53Seq", "=", 
  RowBox[{"countQ", "[", 
   RowBox[{"5", ",", "3"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"f53Seqs", "=", 
  RowBox[{"enumerationsForF", "[", 
   RowBox[{"5", ",", "3"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"downsets", "[", 
  RowBox[{"hSet", ",", 
   RowBox[{"{", 
    RowBox[{"\[Psi]Perm", "[", "7", "]"}], "}"}], ",", "isSubIndecomp"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"hSeqs", "=", 
  RowBox[{"sortEnumerations", "@", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"enumSeq", "/@", "%"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"addEnumSeqs", "[", 
  RowBox[{
   RowBox[{"addEnumSeqs", "[", 
    RowBox[{"q53Seq", ",", 
     RowBox[{"buildEnumSeq", "[", 
      RowBox[{
       RowBox[{"First", "@", "f53Seqs"}], ",", "5"}], "]"}]}], "]"}], ",", 
   RowBox[{"First", "@", "hSeqs"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"grSumClosed", "@", "%"}], "//", 
  "rootForm"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"%", ",", "7"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"addEnumSeqs", "[", 
  RowBox[{
   RowBox[{"addEnumSeqs", "[", 
    RowBox[{"q53Seq", ",", 
     RowBox[{"buildEnumSeq", "[", 
      RowBox[{
       RowBox[{"Last", "@", "f53Seqs"}], ",", "5"}], "]"}]}], "]"}], ",", 
   RowBox[{"Last", "@", "hSeqs"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"grSumClosed", "@", "%"}], "//", 
  "rootForm"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"%", ",", "7"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6500918255109463`*^9, 3.6500918352293596`*^9}, {
   3.6500919056574907`*^9, 3.650091908262473*^9}, {3.6500919459957285`*^9, 
   3.650091971374813*^9}, {3.650092020323534*^9, 3.650092049602294*^9}, {
   3.650092084948948*^9, 3.650092090580079*^9}, {3.6500925113907785`*^9, 
   3.6500926352991962`*^9}, {3.6500927549336076`*^9, 
   3.6500927638255506`*^9}, {3.6500931863813677`*^9, 
   3.6500932442254257`*^9}, {3.650093546346752*^9, 3.650093548639923*^9}, {
   3.6500936764550886`*^9, 3.6500938058246098`*^9}, {3.650093841033584*^9, 
   3.65009384164198*^9}, {3.6500939402021484`*^9, 3.650093941278541*^9}, {
   3.6500941251857624`*^9, 3.650094135715695*^9}, {3.6500950573669977`*^9, 
   3.6500951464996843`*^9}, {3.6500954851944857`*^9, 
   3.6500955381088257`*^9}, {3.650095611490285*^9, 3.6500956123794737`*^9}, {
   3.650095683545761*^9, 3.6500956950740137`*^9}, {3.6500996644099216`*^9, 
   3.6500997111262016`*^9}, {3.650099809645438*^9, 3.6500999140458884`*^9}, {
   3.6500999486179256`*^9, 3.6500999575573564`*^9}, {3.6501000599473753`*^9, 
   3.65010008483113*^9}, {3.6501001208540697`*^9, 3.650100120869671*^9}, {
   3.650102533878022*^9, 3.650102536015167*^9}, 3.650103641390773*^9, {
   3.6501072898995247`*^9, 3.6501072996494617`*^9}, {3.6501872247445593`*^9, 
   3.650187225898619*^9}, {3.650198822258335*^9, 3.650198825456294*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "2", ",", "3", ",", "5", ",", "7", ",", 
   OverscriptBox["8", "_"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6500941368076878`*^9, {3.650095066352022*^9, 3.650095146967654*^9}, {
   3.6500955139447355`*^9, 3.6500955384364214`*^9}, 3.650095612769469*^9, 
   3.650095700175148*^9, 3.6500995643447876`*^9, 3.650099688189351*^9, 
   3.6500998206925745`*^9, 3.65009985386519*^9, 3.650099914935151*^9, 
   3.6500999579161816`*^9, 3.650100127562543*^9, 3.6501025365143547`*^9, 
   3.6501036490032797`*^9, 3.6501073001954584`*^9, 3.650107760355575*^9, 
   3.650108060143832*^9, 3.6501081955175915`*^9, 3.6501119454195943`*^9, 
   3.6501828064784107`*^9, 3.650187226444458*^9, {3.650187309755085*^9, 
   3.650187343846629*^9}, 3.650190574357478*^9, 3.65019188693962*^9, 
   3.650192213448373*^9, 3.650193598974766*^9, {3.6501986311139855`*^9, 
   3.6501986435314264`*^9}, 3.650198826485881*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", "2", ",", "1"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6500941368076878`*^9, {3.650095066352022*^9, 3.650095146967654*^9}, {
   3.6500955139447355`*^9, 3.6500955384364214`*^9}, 3.650095612769469*^9, 
   3.650095700175148*^9, 3.6500995643447876`*^9, 3.650099688189351*^9, 
   3.6500998206925745`*^9, 3.65009985386519*^9, 3.650099914935151*^9, 
   3.6500999579161816`*^9, 3.650100127562543*^9, 3.6501025365143547`*^9, 
   3.6501036490032797`*^9, 3.6501073001954584`*^9, 3.650107760355575*^9, 
   3.650108060143832*^9, 3.6501081955175915`*^9, 3.6501119454195943`*^9, 
   3.6501828064784107`*^9, 3.650187226444458*^9, {3.650187309755085*^9, 
   3.650187343846629*^9}, 3.650190574357478*^9, 3.65019188693962*^9, 
   3.650192213448373*^9, 3.650193598974766*^9, {3.6501986311139855`*^9, 
   3.6501986435314264`*^9}, 3.650198826485881*^9}],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{
  3.6500941368076878`*^9, {3.650095066352022*^9, 3.650095146967654*^9}, {
   3.6500955139447355`*^9, 3.6500955384364214`*^9}, 3.650095612769469*^9, 
   3.650095700175148*^9, 3.6500995643447876`*^9, 3.650099688189351*^9, 
   3.6500998206925745`*^9, 3.65009985386519*^9, 3.650099914935151*^9, 
   3.6500999579161816`*^9, 3.650100127562543*^9, 3.6501025365143547`*^9, 
   3.6501036490032797`*^9, 3.6501073001954584`*^9, 3.650107760355575*^9, 
   3.650108060143832*^9, 3.6501081955175915`*^9, 3.6501119454195943`*^9, 
   3.6501828064784107`*^9, 3.650187226444458*^9, {3.650187309755085*^9, 
   3.650187343846629*^9}, 3.650190574357478*^9, 3.65019188693962*^9, 
   3.650192213448373*^9, 3.650193598974766*^9, {3.6501986311139855`*^9, 
   3.6501986435314264`*^9}, 3.650198826501481*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
     "8", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
      "7"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "8", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
       "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
       "9", ",", "7"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "8", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
       "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
       "7", ",", "8"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "8", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
       "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
       "9", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
       "7", ",", "8"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "8", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
       "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
       "9", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
       "10", ",", "7", ",", "9"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "8", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
       "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
       "9", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
       "7", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
       "10", ",", "7", ",", "9"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "8", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
       "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
       "9", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
       "7", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
       "7", ",", "10", ",", "8"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "8", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
       "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
       "9", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
       "7", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
       "10", ",", "7", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
       "7", ",", "10", ",", "8"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "8", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
       "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
       "9", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
       "7", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
       "10", ",", "7", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
       "7", ",", "10", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
       "7", ",", "11", ",", "8", ",", "10"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6500941368076878`*^9, {3.650095066352022*^9, 3.650095146967654*^9}, {
   3.6500955139447355`*^9, 3.6500955384364214`*^9}, 3.650095612769469*^9, 
   3.650095700175148*^9, 3.6500995643447876`*^9, 3.650099688189351*^9, 
   3.6500998206925745`*^9, 3.65009985386519*^9, 3.650099914935151*^9, 
   3.6500999579161816`*^9, 3.650100127562543*^9, 3.6501025365143547`*^9, 
   3.6501036490032797`*^9, 3.6501073001954584`*^9, 3.650107760355575*^9, 
   3.650108060143832*^9, 3.6501081955175915`*^9, 3.6501119454195943`*^9, 
   3.6501828064784107`*^9, 3.650187226444458*^9, {3.650187309755085*^9, 
   3.650187343846629*^9}, 3.650190574357478*^9, 3.65019188693962*^9, 
   3.650192213448373*^9, 3.650193598974766*^9, {3.6501986311139855`*^9, 
   3.6501986435314264`*^9}, 3.6501988265170803`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "2", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6500941368076878`*^9, {3.650095066352022*^9, 3.650095146967654*^9}, {
   3.6500955139447355`*^9, 3.6500955384364214`*^9}, 3.650095612769469*^9, 
   3.650095700175148*^9, 3.6500995643447876`*^9, 3.650099688189351*^9, 
   3.6500998206925745`*^9, 3.65009985386519*^9, 3.650099914935151*^9, 
   3.6500999579161816`*^9, 3.650100127562543*^9, 3.6501025365143547`*^9, 
   3.6501036490032797`*^9, 3.6501073001954584`*^9, 3.650107760355575*^9, 
   3.650108060143832*^9, 3.6501081955175915`*^9, 3.6501119454195943`*^9, 
   3.6501828064784107`*^9, 3.650187226444458*^9, {3.650187309755085*^9, 
   3.650187343846629*^9}, 3.650190574357478*^9, 3.65019188693962*^9, 
   3.650192213448373*^9, 3.650193598974766*^9, {3.6501986311139855`*^9, 
   3.6501986435314264`*^9}, 3.6501988265170803`*^9}],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{
  3.6500941368076878`*^9, {3.650095066352022*^9, 3.650095146967654*^9}, {
   3.6500955139447355`*^9, 3.6500955384364214`*^9}, 3.650095612769469*^9, 
   3.650095700175148*^9, 3.6500995643447876`*^9, 3.650099688189351*^9, 
   3.6500998206925745`*^9, 3.65009985386519*^9, 3.650099914935151*^9, 
   3.6500999579161816`*^9, 3.650100127562543*^9, 3.6501025365143547`*^9, 
   3.6501036490032797`*^9, 3.6501073001954584`*^9, 3.650107760355575*^9, 
   3.650108060143832*^9, 3.6501081955175915`*^9, 3.6501119454195943`*^9, 
   3.6501828064784107`*^9, 3.650187226444458*^9, {3.650187309755085*^9, 
   3.650187343846629*^9}, 3.650190574357478*^9, 3.65019188693962*^9, 
   3.650192213448373*^9, 3.650193598974766*^9, {3.6501986311139855`*^9, 
   3.6501986435314264`*^9}, 3.6501988265170803`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "2", ",", "3", ",", "5", ",", "7", ",", "9", ",", "10", 
   ",", 
   OverscriptBox["9", "_"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6500941368076878`*^9, {3.650095066352022*^9, 3.650095146967654*^9}, {
   3.6500955139447355`*^9, 3.6500955384364214`*^9}, 3.650095612769469*^9, 
   3.650095700175148*^9, 3.6500995643447876`*^9, 3.650099688189351*^9, 
   3.6500998206925745`*^9, 3.65009985386519*^9, 3.650099914935151*^9, 
   3.6500999579161816`*^9, 3.650100127562543*^9, 3.6501025365143547`*^9, 
   3.6501036490032797`*^9, 3.6501073001954584`*^9, 3.650107760355575*^9, 
   3.650108060143832*^9, 3.6501081955175915`*^9, 3.6501119454195943`*^9, 
   3.6501828064784107`*^9, 3.650187226444458*^9, {3.650187309755085*^9, 
   3.650187343846629*^9}, 3.650190574357478*^9, 3.65019188693962*^9, 
   3.650192213448373*^9, 3.650193598974766*^9, {3.6501986311139855`*^9, 
   3.6501986435314264`*^9}, 3.6501988265170803`*^9}],

Cell[BoxData[
 TagBox[
  FormBox[
   RowBox[{"rootOf", "(", 
    RowBox[{
     SuperscriptBox["x", "9"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "8"]}], "-", 
     SuperscriptBox["x", "6"], "-", 
     SuperscriptBox["x", "5"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "2"]}], "-", "x", "+", "1"}], ")"}],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{
  3.6500940827852345`*^9, {3.65009412708895*^9, 3.6500941368076878`*^9}, {
   3.6500950660868387`*^9, 3.650095146983253*^9}, {3.6500955139603357`*^9, 
   3.6500955384364214`*^9}, 3.650095612769469*^9, 3.650095700175148*^9, 
   3.650099564376007*^9, 3.650099688204954*^9, 3.6500998206925745`*^9, 
   3.6500998538807936`*^9, 3.6500999149507523`*^9, 3.6500999579161816`*^9, 
   3.650100127578144*^9, 3.650102536529954*^9, 3.650103649034479*^9, 
   3.650107300242258*^9, 3.650107760371174*^9, 3.6501080601750307`*^9, 
   3.6501081955331907`*^9, 3.650111945435194*^9, 3.6501828065252104`*^9, 
   3.6501872264600534`*^9, {3.6501873097706804`*^9, 3.6501873438622246`*^9}, 
   3.6501905743730783`*^9, 3.6501918869552193`*^9, 3.650192213463972*^9, 
   3.650193599005965*^9, {3.6501986311451855`*^9, 3.6501986435470266`*^9}, 
   3.6501988265170803`*^9}],

Cell[BoxData["2.3602810144183597142`7."], "Output",
 CellChangeTimes->{
  3.6500941368076878`*^9, {3.650095066352022*^9, 3.650095146967654*^9}, {
   3.6500955139447355`*^9, 3.6500955384364214`*^9}, 3.650095612769469*^9, 
   3.650095700175148*^9, 3.6500995643447876`*^9, 3.650099688189351*^9, 
   3.6500998206925745`*^9, 3.65009985386519*^9, 3.650099914935151*^9, 
   3.6500999579161816`*^9, 3.650100127562543*^9, 3.6501025365143547`*^9, 
   3.6501036490032797`*^9, 3.6501073001954584`*^9, 3.650107760355575*^9, 
   3.650108060143832*^9, 3.6501081955175915`*^9, 3.6501119454195943`*^9, 
   3.6501828064784107`*^9, 3.650187226444458*^9, {3.650187309755085*^9, 
   3.650187343846629*^9}, 3.650190574357478*^9, 3.65019188693962*^9, 
   3.650192213448373*^9, 3.650193598974766*^9, {3.6501986311139855`*^9, 
   3.6501986435314264`*^9}, 3.6501988265170803`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "2", ",", "3", ",", "5", ",", "7", ",", "9", ",", "11", 
   ",", "13", ",", "14", ",", "13", ",", 
   OverscriptBox["12", "_"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6500941368076878`*^9, {3.650095066352022*^9, 3.650095146967654*^9}, {
   3.6500955139447355`*^9, 3.6500955384364214`*^9}, 3.650095612769469*^9, 
   3.650095700175148*^9, 3.6500995643447876`*^9, 3.650099688189351*^9, 
   3.6500998206925745`*^9, 3.65009985386519*^9, 3.650099914935151*^9, 
   3.6500999579161816`*^9, 3.650100127562543*^9, 3.6501025365143547`*^9, 
   3.6501036490032797`*^9, 3.6501073001954584`*^9, 3.650107760355575*^9, 
   3.650108060143832*^9, 3.6501081955175915`*^9, 3.6501119454195943`*^9, 
   3.6501828064784107`*^9, 3.650187226444458*^9, {3.650187309755085*^9, 
   3.650187343846629*^9}, 3.650190574357478*^9, 3.65019188693962*^9, 
   3.650192213448373*^9, 3.650193598974766*^9, {3.6501986311139855`*^9, 
   3.6501986435314264`*^9}, 3.6501988265170803`*^9}],

Cell[BoxData[
 TagBox[
  FormBox[
   RowBox[{"rootOf", "(", 
    RowBox[{
     SuperscriptBox["x", "12"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "11"]}], "-", 
     SuperscriptBox["x", "9"], "-", 
     SuperscriptBox["x", "8"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "3"]}], "-", 
     SuperscriptBox["x", "2"], "+", "x", "+", "1"}], ")"}],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{
  3.6500940827852345`*^9, {3.65009412708895*^9, 3.6500941368076878`*^9}, {
   3.6500950660868387`*^9, 3.650095146983253*^9}, {3.6500955139603357`*^9, 
   3.6500955384364214`*^9}, 3.650095612769469*^9, 3.650095700175148*^9, 
   3.650099564376007*^9, 3.650099688204954*^9, 3.6500998206925745`*^9, 
   3.6500998538807936`*^9, 3.6500999149507523`*^9, 3.6500999579161816`*^9, 
   3.650100127578144*^9, 3.650102536529954*^9, 3.650103649034479*^9, 
   3.650107300242258*^9, 3.650107760371174*^9, 3.6501080601750307`*^9, 
   3.6501081955331907`*^9, 3.650111945435194*^9, 3.6501828065252104`*^9, 
   3.6501872264600534`*^9, {3.6501873097706804`*^9, 3.6501873438622246`*^9}, 
   3.6501905743730783`*^9, 3.6501918869552193`*^9, 3.650192213463972*^9, 
   3.650193599005965*^9, {3.6501986311451855`*^9, 3.6501986435470266`*^9}, 
   3.6501988265326805`*^9}],

Cell[BoxData["2.3641974093639862687`7."], "Output",
 CellChangeTimes->{
  3.6500941368076878`*^9, {3.650095066352022*^9, 3.650095146967654*^9}, {
   3.6500955139447355`*^9, 3.6500955384364214`*^9}, 3.650095612769469*^9, 
   3.650095700175148*^9, 3.6500995643447876`*^9, 3.650099688189351*^9, 
   3.6500998206925745`*^9, 3.65009985386519*^9, 3.650099914935151*^9, 
   3.6500999579161816`*^9, 3.650100127562543*^9, 3.6501025365143547`*^9, 
   3.6501036490032797`*^9, 3.6501073001954584`*^9, 3.650107760355575*^9, 
   3.650108060143832*^9, 3.6501081955175915`*^9, 3.6501119454195943`*^9, 
   3.6501828064784107`*^9, 3.650187226444458*^9, {3.650187309755085*^9, 
   3.650187343846629*^9}, 3.650190574357478*^9, 3.65019188693962*^9, 
   3.650192213448373*^9, 3.650193598974766*^9, {3.6501986311139855`*^9, 
   3.6501986435314264`*^9}, 3.6501988265326805`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gapInequalities", "[", 
   RowBox[{"hSeqs", ",", "f53Seqs", ",", "7"}], "]"}], "//", 
  "gapIneqsForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Reduce", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"And", "@@", "%"}], "&&", 
     RowBox[{"\[Gamma]", ">", "1"}]}], ",", "\[Gamma]"}], "]"}], "//", 
  "rootForm"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"%", "\[LeftDoubleBracket]", 
    RowBox[{"3", ";;"}], "\[RightDoubleBracket]"}], ",", "7"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.650100120885272*^9, 3.6501001598880224`*^9}, {
   3.6501005243009267`*^9, 3.650100534612659*^9}, {3.6501019753422174`*^9, 
   3.650102001284851*^9}, {3.6501025604597406`*^9, 3.650102565623208*^9}, {
   3.650103849427497*^9, 3.650103861844858*^9}, {3.6501077482197866`*^9, 
   3.6501077522442513`*^9}, {3.65010818724975*^9, 3.650108190276092*^9}, 
   3.6501117535448923`*^9, {3.6501828414997816`*^9, 3.650182841858579*^9}, {
   3.650187238873992*^9, 3.650187252831875*^9}, {3.6501872988850913`*^9, 
   3.650187318051838*^9}, {3.6501873509425364`*^9, 3.650187367380088*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  TagBox[
   TagBox[GridBox[{
      {
       TagBox[
        RowBox[{
         RowBox[{"1", "-", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "2"}]]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "4"}]]}]}],
        HoldForm]},
      {
       TagBox[
        RowBox[{
         RowBox[{"\[Gamma]", "-", "1", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "1"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "2"}]], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "3"}]]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "4"}]]}]}],
        HoldForm]},
      {
       TagBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "2"}]], "-", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "4"}]]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "4"}]]}]}],
        HoldForm]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$, TableDepth -> 1]]],
  DisplayForm]], "Print",
 CellChangeTimes->{{3.6501019929857044`*^9, 3.6501020018308477`*^9}, 
   3.6501025659975986`*^9, 3.6501077669850225`*^9, {3.6501080278218756`*^9, 
   3.6501080601906304`*^9}, 3.65010819556439*^9, 3.650111945481993*^9, 
   3.6501872563252444`*^9, {3.650187301489523*^9, 3.650187367785568*^9}, 
   3.6501905744042773`*^9, 3.6501918870020175`*^9, 3.650192213495172*^9, 
   3.6501935990371647`*^9, {3.650198631176385*^9, 3.650198643578226*^9}}],

Cell[BoxData[
 TagBox[
  FormBox[
   RowBox[{"1", "<", "\[Gamma]", "\[LessEqual]", 
    RowBox[{"rootOf", "(", 
     RowBox[{
      SuperscriptBox["x", "4"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"]}], "-", 
      SuperscriptBox["x", "2"], "-", "1"}], ")"}]}],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{{3.6501019929857044`*^9, 3.6501020018308477`*^9}, 
   3.6501025659975986`*^9, 3.6501077669850225`*^9, {3.6501080278218756`*^9, 
   3.6501080601906304`*^9}, 3.65010819556439*^9, 3.650111945481993*^9, 
   3.6501872563252444`*^9, {3.650187301489523*^9, 3.650187367785568*^9}, 
   3.6501905744042773`*^9, 3.6501918870020175`*^9, 3.650192213495172*^9, 
   3.6501935990371647`*^9, {3.650198631176385*^9, 3.650198643578226*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[Gamma]", "\[LessEqual]", "2.4709793798356009052`7."}]], "Output",
 CellChangeTimes->{
  3.6500996799664116`*^9, 3.6501001602624483`*^9, 3.6501005348778625`*^9, {
   3.6501019929545045`*^9, 3.6501020018152475`*^9}, 3.6501025659819984`*^9, 
   3.6501077669850225`*^9, {3.6501080277906766`*^9, 3.6501080601906304`*^9}, 
   3.6501081955487905`*^9, 3.6501119454507937`*^9, 3.6501872583370514`*^9, {
   3.6501873035325203`*^9, 3.650187367816759*^9}, 3.650190574419877*^9, 
   3.6501918870020175`*^9, 3.6501922135107718`*^9, 3.6501935990371647`*^9, {
   3.650198631176385*^9, 3.650198643578226*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "4. Calculations for the proof of ",
 StyleBox["Theorem 2",
  FontWeight->"Bold"]
}], "Section",
 CellChangeTimes->{{3.649152078368247*^9, 3.6491521173683147`*^9}, {
  3.649576190723262*^9, 3.649576191706024*^9}, {3.649577834789975*^9, 
  3.6495778378475556`*^9}, {3.6496603263839192`*^9, 3.649660331906319*^9}, {
  3.6497502645684123`*^9, 3.64975026913922*^9}, {3.6501809429172783`*^9, 
  3.650180943120077*^9}},
 FontSize->18,
 FontWeight->"Bold"],

Cell[CellGroupData[{

Cell[TextData[{
 "4.1 Family ",
 StyleBox["A",
  FontWeight->"Bold"]
}], "Subsection",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.6497503756178064`*^9, 3.649750391046233*^9}, {
  3.6501810167828045`*^9, 3.6501810175004005`*^9}},
 FontSize->16,
 FontWeight->"Bold",
 Background->RGBColor[0.87, 0.94, 1]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Pi]1", "=", 
   RowBox[{"\[Omega]Perm", "[", 
    RowBox[{"7", ",", "9", ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]1", "=", 
   RowBox[{"\[Psi]Perm", "[", "7", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aSet", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"subIndecomposablesOfSet", "@", 
      RowBox[{"{", "\[Pi]1", "}"}]}], ",", 
     RowBox[{"qSetPerms", "[", 
      RowBox[{"5", ",", "3", ",", "14"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"showPerms", "@", "aSet"}]}], "Input",
 CellChangeTimes->{
  3.6497514567660923`*^9, {3.6497515045021763`*^9, 3.64975153551503*^9}, {
   3.650103233134229*^9, 3.6501032613230677`*^9}, {3.6501035306974306`*^9, 
   3.6501035307442284`*^9}}],

Cell[BoxData[
 TemplateBox[{"     ","\"     \"",GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 8.}, {2., 1.}, {3., 2.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 7.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 8}, {2, 1}}, {{1, 8}, {3, 2}}, {{1, 8}, {4, 3}}, {{1, 
       8}, {5, 4}}, {{1, 8}, {6, 5}}, {{1, 8}, {7, 6}}, {{1, 8}, {8, 
       7}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 9}, {0, 9}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 9}, {0, 9}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 8.}, {2., 1.}, {3., 2.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 9.}, {9., 7.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 8}, {2, 1}}, {{1, 8}, {3, 2}}, {{1, 8}, {4, 3}}, {{1, 
       8}, {5, 4}}, {{1, 8}, {6, 5}}, {{1, 8}, {7, 6}}, {{1, 8}, {9, 7}}, {{8,
        9}, {9, 7}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 10}, {0, 10}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 10}, {0, 10}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 9.}, {2., 1.}, {3., 2.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 7.}, {9., 8.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 9}, {2, 1}}, {{1, 9}, {3, 2}}, {{1, 9}, {4, 3}}, {{1, 
       9}, {5, 4}}, {{1, 9}, {6, 5}}, {{1, 9}, {7, 6}}, {{1, 9}, {8, 7}}, {{1,
        9}, {9, 8}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 10}, {0, 10}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 10}, {0, 10}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 8.}, {2., 1.}, {3., 2.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 10.}, {9., 7.}, {10., 9.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 8}, {2, 1}}, {{1, 8}, {3, 2}}, {{1, 8}, {4, 3}}, {{1, 
       8}, {5, 4}}, {{1, 8}, {6, 5}}, {{1, 8}, {7, 6}}, {{1, 8}, {9, 7}}, {{8,
        10}, {9, 7}}, {{8, 10}, {10, 9}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 11}, {0, 11}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 11}, {0, 11}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 9.}, {2., 1.}, {3., 2.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 7.}, {9., 10.}, {10., 8.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 9}, {2, 1}}, {{1, 9}, {3, 2}}, {{1, 9}, {4, 3}}, {{1, 
       9}, {5, 4}}, {{1, 9}, {6, 5}}, {{1, 9}, {7, 6}}, {{1, 9}, {8, 7}}, {{1,
        9}, {10, 8}}, {{9, 10}, {10, 8}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 11}, {0, 11}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 11}, {0, 11}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 10.}, {2., 1.}, {3., 2.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 7.}, {9., 8.}, {10., 9.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 10}, {2, 1}}, {{1, 10}, {3, 2}}, {{1, 10}, {4, 3}}, {{1, 
       10}, {5, 4}}, {{1, 10}, {6, 5}}, {{1, 10}, {7, 6}}, {{1, 10}, {8, 
       7}}, {{1, 10}, {9, 8}}, {{1, 10}, {10, 9}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 11}, {0, 11}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 11}, {0, 11}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 8.}, {2., 1.}, {3., 2.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 10.}, {9., 7.}, {10., 11.}, {11., 
          9.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 8}, {2, 1}}, {{1, 8}, {3, 2}}, {{1, 8}, {4, 3}}, {{1, 
       8}, {5, 4}}, {{1, 8}, {6, 5}}, {{1, 8}, {7, 6}}, {{1, 8}, {9, 7}}, {{8,
        10}, {9, 7}}, {{8, 10}, {11, 9}}, {{10, 11}, {11, 9}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 12}, {0, 12}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 12}, {0, 12}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 9.}, {2., 1.}, {3., 2.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 7.}, {9., 11.}, {10., 8.}, {11., 
          10.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 9}, {2, 1}}, {{1, 9}, {3, 2}}, {{1, 9}, {4, 3}}, {{1, 
       9}, {5, 4}}, {{1, 9}, {6, 5}}, {{1, 9}, {7, 6}}, {{1, 9}, {8, 7}}, {{1,
        9}, {10, 8}}, {{9, 11}, {10, 8}}, {{9, 11}, {11, 10}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 12}, {0, 12}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 12}, {0, 12}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 10.}, {2., 1.}, {3., 2.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 7.}, {9., 8.}, {10., 11.}, {11., 
          9.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 10}, {2, 1}}, {{1, 10}, {3, 2}}, {{1, 10}, {4, 3}}, {{1, 
       10}, {5, 4}}, {{1, 10}, {6, 5}}, {{1, 10}, {7, 6}}, {{1, 10}, {8, 
       7}}, {{1, 10}, {9, 8}}, {{1, 10}, {11, 9}}, {{10, 11}, {11, 9}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 12}, {0, 12}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 12}, {0, 12}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 11.}, {2., 1.}, {3., 2.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 7.}, {9., 8.}, {10., 9.}, {11., 
          10.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 11}, {2, 1}}, {{1, 11}, {3, 2}}, {{1, 11}, {4, 3}}, {{1, 
       11}, {5, 4}}, {{1, 11}, {6, 5}}, {{1, 11}, {7, 6}}, {{1, 11}, {8, 
       7}}, {{1, 11}, {9, 8}}, {{1, 11}, {10, 9}}, {{1, 11}, {11, 10}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 12}, {0, 12}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 12}, {0, 12}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 8.}, {2., 1.}, {3., 2.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 10.}, {9., 7.}, {10., 12.}, {11., 9.}, {12., 
          11.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 8}, {2, 1}}, {{1, 8}, {3, 2}}, {{1, 8}, {4, 3}}, {{1, 
       8}, {5, 4}}, {{1, 8}, {6, 5}}, {{1, 8}, {7, 6}}, {{1, 8}, {9, 7}}, {{8,
        10}, {9, 7}}, {{8, 10}, {11, 9}}, {{10, 12}, {11, 9}}, {{10, 12}, {12,
        11}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 13}, {0, 13}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 13}, {0, 13}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 9.}, {2., 1.}, {3., 2.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 7.}, {9., 11.}, {10., 8.}, {11., 12.}, {12., 
          10.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 9}, {2, 1}}, {{1, 9}, {3, 2}}, {{1, 9}, {4, 3}}, {{1, 
       9}, {5, 4}}, {{1, 9}, {6, 5}}, {{1, 9}, {7, 6}}, {{1, 9}, {8, 7}}, {{1,
        9}, {10, 8}}, {{9, 11}, {10, 8}}, {{9, 11}, {12, 10}}, {{11, 12}, {12,
        10}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 13}, {0, 13}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 13}, {0, 13}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 10.}, {2., 1.}, {3., 2.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 7.}, {9., 8.}, {10., 12.}, {11., 9.}, {12., 
          11.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 10}, {2, 1}}, {{1, 10}, {3, 2}}, {{1, 10}, {4, 3}}, {{1, 
       10}, {5, 4}}, {{1, 10}, {6, 5}}, {{1, 10}, {7, 6}}, {{1, 10}, {8, 
       7}}, {{1, 10}, {9, 8}}, {{1, 10}, {11, 9}}, {{10, 12}, {11, 9}}, {{10, 
       12}, {12, 11}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 13}, {0, 13}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 13}, {0, 13}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 11.}, {2., 1.}, {3., 2.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 7.}, {9., 8.}, {10., 9.}, {11., 12.}, {12., 
          10.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 11}, {2, 1}}, {{1, 11}, {3, 2}}, {{1, 11}, {4, 3}}, {{1, 
       11}, {5, 4}}, {{1, 11}, {6, 5}}, {{1, 11}, {7, 6}}, {{1, 11}, {8, 
       7}}, {{1, 11}, {9, 8}}, {{1, 11}, {10, 9}}, {{1, 11}, {12, 10}}, {{11, 
       12}, {12, 10}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 13}, {0, 13}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 13}, {0, 13}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 9.}, {2., 1.}, {3., 2.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 7.}, {9., 11.}, {10., 8.}, {11., 13.}, {12., 
          10.}, {13., 12.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 9}, {2, 1}}, {{1, 9}, {3, 2}}, {{1, 9}, {4, 3}}, {{1, 
       9}, {5, 4}}, {{1, 9}, {6, 5}}, {{1, 9}, {7, 6}}, {{1, 9}, {8, 7}}, {{1,
        9}, {10, 8}}, {{9, 11}, {10, 8}}, {{9, 11}, {12, 10}}, {{11, 13}, {12,
        10}}, {{11, 13}, {13, 12}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 14}, {0, 14}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 14}, {0, 14}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 10.}, {2., 1.}, {3., 2.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 7.}, {9., 8.}, {10., 12.}, {11., 9.}, {12., 
          13.}, {13., 11.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 10}, {2, 1}}, {{1, 10}, {3, 2}}, {{1, 10}, {4, 3}}, {{1, 
       10}, {5, 4}}, {{1, 10}, {6, 5}}, {{1, 10}, {7, 6}}, {{1, 10}, {8, 
       7}}, {{1, 10}, {9, 8}}, {{1, 10}, {11, 9}}, {{10, 12}, {11, 9}}, {{10, 
       12}, {13, 11}}, {{12, 13}, {13, 11}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 14}, {0, 14}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 14}, {0, 14}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 11.}, {2., 1.}, {3., 2.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 7.}, {9., 8.}, {10., 9.}, {11., 13.}, {12., 
          10.}, {13., 12.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 11}, {2, 1}}, {{1, 11}, {3, 2}}, {{1, 11}, {4, 3}}, {{1, 
       11}, {5, 4}}, {{1, 11}, {6, 5}}, {{1, 11}, {7, 6}}, {{1, 11}, {8, 
       7}}, {{1, 11}, {9, 8}}, {{1, 11}, {10, 9}}, {{1, 11}, {12, 10}}, {{11, 
       13}, {12, 10}}, {{11, 13}, {13, 12}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 14}, {0, 14}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 14}, {0, 14}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 10.}, {2., 1.}, {3., 2.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 7.}, {9., 8.}, {10., 12.}, {11., 9.}, {12., 
          14.}, {13., 11.}, {14., 13.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 10}, {2, 1}}, {{1, 10}, {3, 2}}, {{1, 10}, {4, 3}}, {{1, 
       10}, {5, 4}}, {{1, 10}, {6, 5}}, {{1, 10}, {7, 6}}, {{1, 10}, {8, 
       7}}, {{1, 10}, {9, 8}}, {{1, 10}, {11, 9}}, {{10, 12}, {11, 9}}, {{10, 
       12}, {13, 11}}, {{12, 14}, {13, 11}}, {{12, 14}, {14, 13}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 15}, {0, 15}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 15}, {0, 15}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 11.}, {2., 1.}, {3., 2.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 7.}, {9., 8.}, {10., 9.}, {11., 13.}, {12., 
          10.}, {13., 14.}, {14., 12.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 11}, {2, 1}}, {{1, 11}, {3, 2}}, {{1, 11}, {4, 3}}, {{1, 
       11}, {5, 4}}, {{1, 11}, {6, 5}}, {{1, 11}, {7, 6}}, {{1, 11}, {8, 
       7}}, {{1, 11}, {9, 8}}, {{1, 11}, {10, 9}}, {{1, 11}, {12, 10}}, {{11, 
       13}, {12, 10}}, {{11, 13}, {14, 12}}, {{13, 14}, {14, 12}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 15}, {0, 15}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 15}, {0, 15}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 11.}, {2., 1.}, {3., 2.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 7.}, {9., 8.}, {10., 9.}, {11., 13.}, {12., 
          10.}, {13., 15.}, {14., 12.}, {15., 14.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 11}, {2, 1}}, {{1, 11}, {3, 2}}, {{1, 11}, {4, 3}}, {{1, 
       11}, {5, 4}}, {{1, 11}, {6, 5}}, {{1, 11}, {7, 6}}, {{1, 11}, {8, 
       7}}, {{1, 11}, {9, 8}}, {{1, 11}, {10, 9}}, {{1, 11}, {12, 10}}, {{11, 
       13}, {12, 10}}, {{11, 13}, {14, 12}}, {{13, 15}, {14, 12}}, {{13, 
       15}, {15, 14}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 16}, {0, 16}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 16}, {0, 16}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}]},
  "RowWithSeparators"]], "Output",
 CellChangeTimes->{
  3.649751536809832*^9, 3.6500900473097324`*^9, 3.6500995645945425`*^9, 
   3.65010216221342*^9, 3.6501033089338617`*^9, 3.650103531617795*^9, 
   3.6501067565545435`*^9, 3.6501073641862483`*^9, 3.650108083012555*^9, 
   3.6501873768153048`*^9, 3.6501905747786703`*^9, 3.6501918873608036`*^9, 
   3.650192213869565*^9, 3.65019359941156*^9, {3.6501986315819798`*^9, 
   3.6501986439370213`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"q53Seq", "=", 
  RowBox[{"countQ", "[", 
   RowBox[{"5", ",", "3"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"f53Seqs", "=", 
  RowBox[{"enumerationsForF", "[", 
   RowBox[{"5", ",", "3"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "%"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"downsets", "[", 
   RowBox[{"aSet", ",", 
    RowBox[{"{", "\[Mu]1", "}"}], ",", "isSubIndecomp"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"aSeqs", "=", 
  RowBox[{"sortEnumerations", "@", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"enumSeq", "/@", "%"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"addEnumSeqs", "[", 
  RowBox[{
   RowBox[{"addEnumSeqs", "[", 
    RowBox[{"q53Seq", ",", 
     RowBox[{"buildEnumSeq", "[", 
      RowBox[{
       RowBox[{"First", "@", "f53Seqs"}], ",", "7"}], "]"}]}], "]"}], ",", 
   RowBox[{"First", "@", "aSeqs"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"grSumClosed", "@", "%"}], "//", 
  "rootForm"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"%", ",", "7"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"addEnumSeqs", "[", 
  RowBox[{
   RowBox[{"addEnumSeqs", "[", 
    RowBox[{"q53Seq", ",", 
     RowBox[{"buildEnumSeq", "[", 
      RowBox[{
       RowBox[{"Last", "@", "f53Seqs"}], ",", "7"}], "]"}]}], "]"}], ",", 
   RowBox[{"Last", "@", "aSeqs"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"grSumClosed", "@", "%"}], "//", 
  "rootForm"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"%", ",", "7"}], "]"}]}], "Input",
 CellChangeTimes->{{3.65010326734459*^9, 3.650103300416316*^9}, {
  3.6501034088349175`*^9, 3.6501034105820503`*^9}, {3.650103474960774*^9, 
  3.650103474991973*^9}, {3.6501035990852003`*^9, 3.6501036289892497`*^9}, {
  3.6501073479467525`*^9, 3.650107373561788*^9}, {3.6501876439373226`*^9, 
  3.6501876450604005`*^9}, {3.650187877061349*^9, 3.650187884579971*^9}, {
  3.650198838482127*^9, 3.6501988401513057`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "2", ",", "3", ",", "5", ",", "7", ",", 
   OverscriptBox["8", "_"]}], "}"}]], "Output",
 CellChangeTimes->{{3.650103302303904*^9, 3.6501033129430356`*^9}, 
   3.6501034128907614`*^9, 3.6501034761775274`*^9, {3.6501035756393013`*^9, 
   3.6501036294884305`*^9}, 3.65010676647608*^9, {3.650107358492285*^9, 
   3.6501073750593786`*^9}, 3.650108083059354*^9, 3.650187648148959*^9, {
   3.650187879416768*^9, 3.6501878851415277`*^9}, 3.650190574825469*^9, 
   3.6501918873920026`*^9, 3.650192213900764*^9, 3.6501935994583597`*^9, {
   3.6501986317535777`*^9, 3.6501986439682207`*^9}, 3.6501988407908974`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", "2", ",", "1"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.650103302303904*^9, 3.6501033129430356`*^9}, 
   3.6501034128907614`*^9, 3.6501034761775274`*^9, {3.6501035756393013`*^9, 
   3.6501036294884305`*^9}, 3.65010676647608*^9, {3.650107358492285*^9, 
   3.6501073750593786`*^9}, 3.650108083059354*^9, 3.650187648148959*^9, {
   3.650187879416768*^9, 3.6501878851415277`*^9}, 3.650190574825469*^9, 
   3.6501918873920026`*^9, 3.650192213900764*^9, 3.6501935994583597`*^9, {
   3.6501986317535777`*^9, 3.6501986439682207`*^9}, 3.650198840806497*^9}],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{{3.650103302303904*^9, 3.6501033129430356`*^9}, 
   3.6501034128907614`*^9, 3.6501034761775274`*^9, {3.6501035756393013`*^9, 
   3.6501036294884305`*^9}, 3.65010676647608*^9, {3.650107358492285*^9, 
   3.6501073750593786`*^9}, 3.650108083059354*^9, 3.650187648148959*^9, {
   3.650187879416768*^9, 3.6501878851415277`*^9}, 3.650190574825469*^9, 
   3.6501918873920026`*^9, 3.650192213900764*^9, 3.6501935994583597`*^9, {
   3.6501986317535777`*^9, 3.6501986439682207`*^9}, 3.650198840806497*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "3", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "3", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "3", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "3", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "3", ",", "2", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "3", ",", "3", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "3", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "3", ",", "3", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "3", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "3", ",", "3", ",", "3", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "3", ",", "3", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "3", ",", "3", ",", "3", ",", "2", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "3", ",", "4", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "3", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "3", ",", "4", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "3", ",", "4", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "3", ",", "4", ",", "3", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "3", ",", "4", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "3", ",", "4", ",", "3", ",", "2", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "3", ",", "4", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "3", ",", "4", ",", "4", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "3", ",", "4", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "3", ",", "4", ",", "4", ",", "2", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "3", ",", "4", ",", "4", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "3", ",", "4", ",", "4", ",", "3", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "3", ",", "4", ",", "4", ",", "3", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "2", ",", "3", ",", "4", ",", "4", ",", "3", ",", "2", ",", "1"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.650103302303904*^9, 3.6501033129430356`*^9}, 
   3.6501034128907614`*^9, 3.6501034761775274`*^9, {3.6501035756393013`*^9, 
   3.6501036294884305`*^9}, 3.65010676647608*^9, {3.650107358492285*^9, 
   3.6501073750593786`*^9}, 3.650108083059354*^9, 3.650187648148959*^9, {
   3.650187879416768*^9, 3.6501878851415277`*^9}, 3.650190574825469*^9, 
   3.6501918873920026`*^9, 3.650192213900764*^9, 3.6501935994583597`*^9, {
   3.6501986317535777`*^9, 3.6501986439682207`*^9}, 3.6501988408532968`*^9}],

Cell[BoxData["47"], "Output",
 CellChangeTimes->{{3.650103302303904*^9, 3.6501033129430356`*^9}, 
   3.6501034128907614`*^9, 3.6501034761775274`*^9, {3.6501035756393013`*^9, 
   3.6501036294884305`*^9}, 3.65010676647608*^9, {3.650107358492285*^9, 
   3.6501073750593786`*^9}, 3.650108083059354*^9, 3.650187648148959*^9, {
   3.650187879416768*^9, 3.6501878851415277`*^9}, 3.650190574825469*^9, 
   3.6501918873920026`*^9, 3.650192213900764*^9, 3.6501935994583597`*^9, {
   3.6501986317535777`*^9, 3.6501986439682207`*^9}, 3.6501988408532968`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "2", ",", "3", ",", "5", ",", "7", ",", "8", ",", 
   OverscriptBox["9", "_"]}], "}"}]], "Output",
 CellChangeTimes->{{3.650103302303904*^9, 3.6501033129430356`*^9}, 
   3.6501034128907614`*^9, 3.6501034761775274`*^9, {3.6501035756393013`*^9, 
   3.6501036294884305`*^9}, 3.65010676647608*^9, {3.650107358492285*^9, 
   3.6501073750593786`*^9}, 3.650108083059354*^9, 3.650187648148959*^9, {
   3.650187879416768*^9, 3.6501878851415277`*^9}, 3.650190574825469*^9, 
   3.6501918873920026`*^9, 3.650192213900764*^9, 3.6501935994583597`*^9, {
   3.6501986317535777`*^9, 3.6501986439682207`*^9}, 3.6501988408532968`*^9}],

Cell[BoxData[
 TagBox[
  FormBox[
   RowBox[{"rootOf", "(", 
    RowBox[{
     SuperscriptBox["x", "8"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "7"]}], "-", 
     SuperscriptBox["x", "5"], "-", 
     SuperscriptBox["x", "4"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "2"]}], "-", "x", "-", "1"}], ")"}],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{{3.650103302303904*^9, 3.6501033129430356`*^9}, 
   3.6501034129063606`*^9, 3.650103476848302*^9, {3.650103575873293*^9, 
   3.6501036295352287`*^9}, 3.6501067665228796`*^9, {3.65010735922548*^9, 
   3.650107375090578*^9}, 3.6501080831061525`*^9, 3.650187648554528*^9, {
   3.6501878800563188`*^9, 3.6501878852039227`*^9}, 3.6501905748566685`*^9, 
   3.650191887438801*^9, 3.650192213947563*^9, 3.650193599505159*^9, {
   3.650198632159172*^9, 3.6501986440150204`*^9}, 3.6501988408532968`*^9}],

Cell[BoxData["2.3569834130780734486`7."], "Output",
 CellChangeTimes->{{3.650103302303904*^9, 3.6501033129430356`*^9}, 
   3.6501034128907614`*^9, 3.6501034761775274`*^9, {3.6501035756393013`*^9, 
   3.6501036294884305`*^9}, 3.65010676647608*^9, {3.650107358492285*^9, 
   3.6501073750593786`*^9}, 3.650108083059354*^9, 3.650187648148959*^9, {
   3.650187879416768*^9, 3.6501878851415277`*^9}, 3.650190574825469*^9, 
   3.6501918873920026`*^9, 3.650192213900764*^9, 3.6501935994583597`*^9, {
   3.6501986317535777`*^9, 3.6501986439682207`*^9}, 3.6501988408532968`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "2", ",", "3", ",", "5", ",", "7", ",", "8", ",", "9", 
   ",", "11", ",", "13", ",", "15", ",", "16", ",", "15", ",", "14", ",", 
   "13", ",", 
   OverscriptBox["12", "_"]}], "}"}]], "Output",
 CellChangeTimes->{{3.650103302303904*^9, 3.6501033129430356`*^9}, 
   3.6501034128907614`*^9, 3.6501034761775274`*^9, {3.6501035756393013`*^9, 
   3.6501036294884305`*^9}, 3.65010676647608*^9, {3.650107358492285*^9, 
   3.6501073750593786`*^9}, 3.650108083059354*^9, 3.650187648148959*^9, {
   3.650187879416768*^9, 3.6501878851415277`*^9}, 3.650190574825469*^9, 
   3.6501918873920026`*^9, 3.650192213900764*^9, 3.6501935994583597`*^9, {
   3.6501986317535777`*^9, 3.6501986439682207`*^9}, 3.6501988408532968`*^9}],

Cell[BoxData[
 TagBox[
  FormBox[
   RowBox[{"rootOf", "(", 
    RowBox[{
     SuperscriptBox["x", "14"], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["x", "13"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "12"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["x", "10"]}], "+", 
     SuperscriptBox["x", "9"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "7"]}], "+", 
     SuperscriptBox["x", "6"], "-", 
     SuperscriptBox["x", "5"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "4"]}], "+", 
     SuperscriptBox["x", "3"], "+", "1"}], ")"}],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{{3.650103302303904*^9, 3.6501033129430356`*^9}, 
   3.6501034129063606`*^9, 3.650103476848302*^9, {3.650103575873293*^9, 
   3.6501036295352287`*^9}, 3.6501067665228796`*^9, {3.65010735922548*^9, 
   3.650107375090578*^9}, 3.6501080831061525`*^9, 3.650187648554528*^9, {
   3.6501878800563188`*^9, 3.6501878852039227`*^9}, 3.6501905748566685`*^9, 
   3.650191887438801*^9, 3.650192213947563*^9, 3.650193599505159*^9, {
   3.650198632159172*^9, 3.6501986440150204`*^9}, 3.6501988408688965`*^9}],

Cell[BoxData["2.3593198372282512943`7."], "Output",
 CellChangeTimes->{{3.650103302303904*^9, 3.6501033129430356`*^9}, 
   3.6501034128907614`*^9, 3.6501034761775274`*^9, {3.6501035756393013`*^9, 
   3.6501036294884305`*^9}, 3.65010676647608*^9, {3.650107358492285*^9, 
   3.6501073750593786`*^9}, 3.650108083059354*^9, 3.650187648148959*^9, {
   3.650187879416768*^9, 3.6501878851415277`*^9}, 3.650190574825469*^9, 
   3.6501918873920026`*^9, 3.650192213900764*^9, 3.6501935994583597`*^9, {
   3.6501986317535777`*^9, 3.6501986439682207`*^9}, 3.6501988408688965`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gapInequalities", "[", 
   RowBox[{"aSeqs", ",", "f53Seqs", ",", "9"}], "]"}], "//", 
  "gapIneqsForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Reduce", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"And", "@@", "%"}], "&&", 
     RowBox[{"\[Gamma]", ">", "1"}]}], ",", "\[Gamma]"}], "]"}], "//", 
  "rootForm"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"%", "\[LeftDoubleBracket]", 
    RowBox[{"3", ";;"}], "\[RightDoubleBracket]"}], ",", "7"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.6501039087843556`*^9, 3.6501039132458696`*^9}, {
  3.650106745244616*^9, 3.650106749908986*^9}, {3.650187658132191*^9, 
  3.650187692823922*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  TagBox[
   TagBox[GridBox[{
      {
       TagBox[
        RowBox[{
         RowBox[{"1", "-", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "2"}]]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "4"}]]}]}],
        HoldForm]},
      {
       TagBox[
        RowBox[{
         RowBox[{"\[Gamma]", "-", "1", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "1"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "2"}]], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "3"}]]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "4"}]]}]}],
        HoldForm]},
      {
       TagBox[
        RowBox[{
         RowBox[{"1", "-", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "2"}]]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "4"}]]}]}],
        HoldForm]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$, TableDepth -> 1]]],
  DisplayForm]], "Print",
 CellChangeTimes->{
  3.650103915102234*^9, 3.6501067926215124`*^9, 3.650108083152952*^9, 
   3.650187693681856*^9, 3.6501905749190674`*^9, 3.650191887485599*^9, 
   3.6501922139943624`*^9, 3.6501935995363584`*^9, {3.650198632221572*^9, 
   3.6501986440618196`*^9}}],

Cell[BoxData[
 TagBox[
  FormBox[
   RowBox[{"1", "<", "\[Gamma]", "\[LessEqual]", 
    RowBox[{"rootOf", "(", 
     RowBox[{
      SuperscriptBox["x", "4"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"]}], "-", 
      SuperscriptBox["x", "2"], "-", "1"}], ")"}]}],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{
  3.650103915102234*^9, 3.6501067926215124`*^9, 3.650108083152952*^9, 
   3.650187693681856*^9, 3.6501905749190674`*^9, 3.650191887485599*^9, 
   3.6501922139943624`*^9, 3.6501935995363584`*^9, {3.650198632221572*^9, 
   3.6501986440618196`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[Gamma]", "\[LessEqual]", "2.4709793798356009052`7."}]], "Output",
 CellChangeTimes->{
  3.650103915071035*^9, 3.6501067925903125`*^9, 3.6501080831217527`*^9, 
   3.6501876936974554`*^9, 3.650190574934667*^9, 3.6501918875011983`*^9, 
   3.650192214009962*^9, 3.650193599551958*^9, {3.650198632221572*^9, 
   3.6501986440618196`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "4.2 Family ",
 StyleBox["B",
  FontWeight->"Bold"]
}], "Subsection",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.6497503756178064`*^9, 3.6497504083310633`*^9}, {
  3.6501810293251247`*^9, 3.650181029683922*^9}},
 FontSize->16,
 FontWeight->"Bold",
 Background->RGBColor[0.87, 0.94, 1]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Pi]2", "=", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "9", ",", "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7",
      ",", "10", ",", "8"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bSet", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"subIndecomposablesOfSet", "@", 
      RowBox[{"{", "\[Pi]2", "}"}]}], ",", 
     RowBox[{"qSetPerms", "[", 
      RowBox[{"5", ",", "3", ",", "10"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"showPerms", "@", "bSet"}]}], "Input",
 CellChangeTimes->{{3.650103997656985*^9, 3.650104047436266*^9}, {
  3.650104092816375*^9, 3.650104094126766*^9}}],

Cell[BoxData[
 TemplateBox[{"     ","\"     \"",GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 2.}, {2., 5.}, {3., 1.}, {4., 3.}, {5., 6.}, {6., 
          4.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 2}, {3, 1}}, {{2, 5}, {3, 1}}, {{2, 5}, {4, 3}}, {{2, 
       5}, {6, 4}}, {{5, 6}, {6, 4}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 7}, {0, 7}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 7}, {0, 7}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 2.}, {2., 6.}, {3., 1.}, {4., 3.}, {5., 4.}, {6., 
          7.}, {7., 5.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 2}, {3, 1}}, {{2, 6}, {3, 1}}, {{2, 6}, {4, 3}}, {{2, 
       6}, {5, 4}}, {{2, 6}, {7, 5}}, {{6, 7}, {7, 5}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 8}, {0, 8}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 8}, {0, 8}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 2.}, {2., 7.}, {3., 1.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 2}, {3, 1}}, {{2, 7}, {3, 1}}, {{2, 7}, {4, 3}}, {{2, 
       7}, {5, 4}}, {{2, 7}, {6, 5}}, {{2, 7}, {7, 6}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 8}, {0, 8}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 8}, {0, 8}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 2.}, {2., 7.}, {3., 1.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 8.}, {8., 6.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 2}, {3, 1}}, {{2, 7}, {3, 1}}, {{2, 7}, {4, 3}}, {{2, 
       7}, {5, 4}}, {{2, 7}, {6, 5}}, {{2, 7}, {8, 6}}, {{7, 8}, {8, 
       6}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 9}, {0, 9}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 9}, {0, 9}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 2.}, {2., 8.}, {3., 1.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 7.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 2}, {3, 1}}, {{2, 8}, {3, 1}}, {{2, 8}, {4, 3}}, {{2, 
       8}, {5, 4}}, {{2, 8}, {6, 5}}, {{2, 8}, {7, 6}}, {{2, 8}, {8, 
       7}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 9}, {0, 9}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 9}, {0, 9}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 8.}, {2., 1.}, {3., 2.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 7.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 8}, {2, 1}}, {{1, 8}, {3, 2}}, {{1, 8}, {4, 3}}, {{1, 
       8}, {5, 4}}, {{1, 8}, {6, 5}}, {{1, 8}, {7, 6}}, {{1, 8}, {8, 
       7}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 9}, {0, 9}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 9}, {0, 9}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 2.}, {2., 8.}, {3., 1.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 9.}, {9., 7.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 2}, {3, 1}}, {{2, 8}, {3, 1}}, {{2, 8}, {4, 3}}, {{2, 
       8}, {5, 4}}, {{2, 8}, {6, 5}}, {{2, 8}, {7, 6}}, {{2, 8}, {9, 7}}, {{8,
        9}, {9, 7}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 10}, {0, 10}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 10}, {0, 10}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 2.}, {2., 9.}, {3., 1.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 7.}, {9., 8.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 2}, {3, 1}}, {{2, 9}, {3, 1}}, {{2, 9}, {4, 3}}, {{2, 
       9}, {5, 4}}, {{2, 9}, {6, 5}}, {{2, 9}, {7, 6}}, {{2, 9}, {8, 7}}, {{2,
        9}, {9, 8}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 10}, {0, 10}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 10}, {0, 10}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 8.}, {2., 1.}, {3., 2.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 9.}, {9., 7.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 8}, {2, 1}}, {{1, 8}, {3, 2}}, {{1, 8}, {4, 3}}, {{1, 
       8}, {5, 4}}, {{1, 8}, {6, 5}}, {{1, 8}, {7, 6}}, {{1, 8}, {9, 7}}, {{8,
        9}, {9, 7}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 10}, {0, 10}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 10}, {0, 10}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 2.}, {2., 9.}, {3., 1.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 7.}, {9., 10.}, {10., 8.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 2}, {3, 1}}, {{2, 9}, {3, 1}}, {{2, 9}, {4, 3}}, {{2, 
       9}, {5, 4}}, {{2, 9}, {6, 5}}, {{2, 9}, {7, 6}}, {{2, 9}, {8, 7}}, {{2,
        9}, {10, 8}}, {{9, 10}, {10, 8}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 11}, {0, 11}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 11}, {0, 11}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}]},
  "RowWithSeparators"]], "Output",
 CellChangeTimes->{
  3.6501040519602365`*^9, 3.650104094937961*^9, 3.6501068772821693`*^9, 
   3.6501082485721707`*^9, 3.65011201837939*^9, 3.6501877038990707`*^9, 
   3.650190575246661*^9, 3.650191887657192*^9, 3.650192214165959*^9, 
   3.6501935997079563`*^9, {3.6501986325335674`*^9, 3.6501986443894157`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"q53Seq", "=", 
  RowBox[{"countQ", "[", 
   RowBox[{"5", ",", "3"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"f53Seqs", "=", 
  RowBox[{"enumerationsForF", "[", 
   RowBox[{"5", ",", "3"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "%"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"downsets", "[", 
   RowBox[{"bSet", ",", "isSubIndecomp"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"bSeqs", "=", 
  RowBox[{"sortEnumerations", "@", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"enumSeq", "/@", "%"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"addEnumSeqs", "[", 
  RowBox[{
   RowBox[{"addEnumSeqs", "[", 
    RowBox[{"q53Seq", ",", 
     RowBox[{"buildEnumSeq", "[", 
      RowBox[{
       RowBox[{"First", "@", "f53Seqs"}], ",", "5"}], "]"}]}], "]"}], ",", 
   RowBox[{"First", "@", "bSeqs"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"grSumClosed", "@", "%"}], "//", 
  "rootForm"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"%", ",", "7"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"addEnumSeqs", "[", 
  RowBox[{
   RowBox[{"addEnumSeqs", "[", 
    RowBox[{"q53Seq", ",", 
     RowBox[{"buildEnumSeq", "[", 
      RowBox[{
       RowBox[{"Last", "@", "f53Seqs"}], ",", "5"}], "]"}]}], "]"}], ",", 
   RowBox[{"Last", "@", "bSeqs"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"grSumClosed", "@", "%"}], "//", 
  "rootForm"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"%", ",", "7"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6501041214109917`*^9, 3.6501041371200905`*^9}, 
   3.650104211188408*^9, {3.650104266131255*^9, 3.6501042674260473`*^9}, {
   3.6501877072528124`*^9, 3.6501877082823334`*^9}, {3.6501988506031713`*^9, 
   3.650198852038353*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "2", ",", "3", ",", "5", ",", "7", ",", 
   OverscriptBox["8", "_"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6501041394132757`*^9, 3.6501042136843915`*^9, 3.650104272886012*^9, 
   3.6501068883580985`*^9, 3.65010824861897*^9, 3.650112018410589*^9, 
   3.6501877093274527`*^9, 3.6501905752778606`*^9, 3.650191887688391*^9, 
   3.6501922141971583`*^9, 3.650193599739156*^9, {3.650198632564767*^9, 
   3.650198644420615*^9}, 3.650198852553147*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", "2", ",", "1"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6501041394132757`*^9, 3.6501042136843915`*^9, 3.650104272886012*^9, 
   3.6501068883580985`*^9, 3.65010824861897*^9, 3.650112018410589*^9, 
   3.6501877093274527`*^9, 3.6501905752778606`*^9, 3.650191887688391*^9, 
   3.6501922141971583`*^9, 3.650193599739156*^9, {3.650198632564767*^9, 
   3.650198644420615*^9}, 3.6501988525687466`*^9}],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{
  3.6501041394132757`*^9, 3.6501042136843915`*^9, 3.650104272886012*^9, 
   3.6501068883580985`*^9, 3.65010824861897*^9, 3.650112018410589*^9, 
   3.6501877093274527`*^9, 3.6501905752778606`*^9, 3.650191887688391*^9, 
   3.6501922141971583`*^9, 3.650193599739156*^9, {3.650198632564767*^9, 
   3.650198644420615*^9}, 3.6501988525687466`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
     "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1",
      ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2",
      ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
     "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1",
      ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
     "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1",
      ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "2",
      ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", 
     "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "1",
      ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "2",
      ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", 
     "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "3",
      ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "3",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "3",
      ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "3",
      ",", "3", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6501041394132757`*^9, 3.6501042136843915`*^9, 3.650104272886012*^9, 
   3.6501068883580985`*^9, 3.65010824861897*^9, 3.650112018410589*^9, 
   3.6501877093274527`*^9, 3.6501905752778606`*^9, 3.650191887688391*^9, 
   3.6501922141971583`*^9, 3.650193599739156*^9, {3.650198632564767*^9, 
   3.650198644420615*^9}, 3.6501988525687466`*^9}],

Cell[BoxData["29"], "Output",
 CellChangeTimes->{
  3.6501041394132757`*^9, 3.6501042136843915`*^9, 3.650104272886012*^9, 
   3.6501068883580985`*^9, 3.65010824861897*^9, 3.650112018410589*^9, 
   3.6501877093274527`*^9, 3.6501905752778606`*^9, 3.650191887688391*^9, 
   3.6501922141971583`*^9, 3.650193599739156*^9, {3.650198632564767*^9, 
   3.650198644420615*^9}, 3.6501988525687466`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "2", ",", "3", ",", "5", ",", "7", ",", 
   OverscriptBox["9", "_"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6501041394132757`*^9, 3.6501042136843915`*^9, 3.650104272886012*^9, 
   3.6501068883580985`*^9, 3.65010824861897*^9, 3.650112018410589*^9, 
   3.6501877093274527`*^9, 3.6501905752778606`*^9, 3.650191887688391*^9, 
   3.6501922141971583`*^9, 3.650193599739156*^9, {3.650198632564767*^9, 
   3.650198644420615*^9}, 3.6501988525687466`*^9}],

Cell[BoxData[
 TagBox[
  FormBox[
   RowBox[{"rootOf", "(", 
    RowBox[{
     SuperscriptBox["x", "3"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "2"]}], "-", "2"}], ")"}],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{
  3.650104139553675*^9, 3.6501042136999917`*^9, 3.650104272917212*^9, 
   3.650106888373698*^9, 3.6501082486345696`*^9, 3.6501120184417887`*^9, 
   3.650187709405447*^9, 3.65019057530906*^9, 3.650191887703991*^9, 
   3.650192214212758*^9, 3.6501935997547555`*^9, {3.650198632642766*^9, 
   3.6501986444362144`*^9}, 3.6501988525843463`*^9}],

Cell[BoxData["2.3593040859717764207`7."], "Output",
 CellChangeTimes->{
  3.6501041394132757`*^9, 3.6501042136843915`*^9, 3.650104272886012*^9, 
   3.6501068883580985`*^9, 3.65010824861897*^9, 3.650112018410589*^9, 
   3.6501877093274527`*^9, 3.6501905752778606`*^9, 3.650191887688391*^9, 
   3.6501922141971583`*^9, 3.650193599739156*^9, {3.650198632564767*^9, 
   3.650198644420615*^9}, 3.6501988525843463`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "2", ",", "3", ",", "5", ",", "8", ",", "11", ",", "13",
    ",", "14", ",", "13", ",", 
   OverscriptBox["12", "_"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6501041394132757`*^9, 3.6501042136843915`*^9, 3.650104272886012*^9, 
   3.6501068883580985`*^9, 3.65010824861897*^9, 3.650112018410589*^9, 
   3.6501877093274527`*^9, 3.6501905752778606`*^9, 3.650191887688391*^9, 
   3.6501922141971583`*^9, 3.650193599739156*^9, {3.650198632564767*^9, 
   3.650198644420615*^9}, 3.6501988525843463`*^9}],

Cell[BoxData[
 TagBox[
  FormBox[
   RowBox[{"rootOf", "(", 
    RowBox[{
     SuperscriptBox["x", "11"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "10"]}], "-", 
     SuperscriptBox["x", "8"], "-", 
     SuperscriptBox["x", "7"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "3"]}], "-", 
     SuperscriptBox["x", "2"], "+", "x", "+", "1"}], ")"}],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{
  3.650104139553675*^9, 3.6501042136999917`*^9, 3.650104272917212*^9, 
   3.650106888373698*^9, 3.6501082486345696`*^9, 3.6501120184417887`*^9, 
   3.650187709405447*^9, 3.65019057530906*^9, 3.650191887703991*^9, 
   3.650192214212758*^9, 3.6501935997547555`*^9, {3.650198632642766*^9, 
   3.6501986444362144`*^9}, 3.6501988525843463`*^9}],

Cell[BoxData["2.3758716183519540027`7."], "Output",
 CellChangeTimes->{
  3.6501041394132757`*^9, 3.6501042136843915`*^9, 3.650104272886012*^9, 
   3.6501068883580985`*^9, 3.65010824861897*^9, 3.650112018410589*^9, 
   3.6501877093274527`*^9, 3.6501905752778606`*^9, 3.650191887688391*^9, 
   3.6501922141971583`*^9, 3.650193599739156*^9, {3.650198632564767*^9, 
   3.650198644420615*^9}, 3.6501988525843463`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gapInequalities", "[", 
   RowBox[{"bSeqs", ",", "f53Seqs", ",", "7"}], "]"}], "//", 
  "gapIneqsForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Reduce", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"And", "@@", "%"}], "&&", 
     RowBox[{"\[Gamma]", ">", "1"}]}], ",", "\[Gamma]"}], "]"}], "//", 
  "rootForm"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"%", "\[LeftDoubleBracket]", 
    RowBox[{"3", ";;"}], "\[RightDoubleBracket]"}], ",", "7"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.6501043483427286`*^9, 3.6501043660330153`*^9}, 
   3.650104511095934*^9, 3.6501045805306435`*^9, {3.6501068566591015`*^9, 
   3.650106867157834*^9}, 3.6501117762577643`*^9, {3.650187716721284*^9, 
   3.6501877275156536`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  TagBox[
   TagBox[GridBox[{
      {
       TagBox[
        RowBox[{
         RowBox[{"1", "-", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "2"}]]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "4"}]]}]}],
        HoldForm]},
      {
       TagBox[
        RowBox[{
         RowBox[{"\[Gamma]", "-", "1", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "1"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "2"}]], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "3"}]]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "4"}]]}]}],
        HoldForm]},
      {
       TagBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "-", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "3"}]]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "4"}]]}]}],
        HoldForm]},
      {
       TagBox[
        RowBox[{
         RowBox[{"1", "-", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "3"}]], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "4"}]]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "4"}]]}]}],
        HoldForm]},
      {
       TagBox[
        RowBox[{
         RowBox[{"\[Gamma]", "-", "1", "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "1"}]]}], "-", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "2"}]], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "4"}]]}]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "4"}]]}]}],
        HoldForm]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$, TableDepth -> 1]]],
  DisplayForm]], "Print",
 CellChangeTimes->{
  3.6501043764381485`*^9, 3.6501045128743114`*^9, 3.6501045814822316`*^9, 
   3.6501069050655913`*^9, 3.6501082487749667`*^9, 3.6501120186289845`*^9, 
   3.650187729309516*^9, 3.6501905754026585`*^9, 3.6501918877819877`*^9, 
   3.6501922142439575`*^9, 3.650193599832755*^9, {3.6501986327831645`*^9, 
   3.650198644483014*^9}}],

Cell[BoxData[
 TagBox[
  FormBox[
   RowBox[{"1", "<", "\[Gamma]", "\[LessEqual]", 
    RowBox[{"rootOf", "(", 
     RowBox[{
      SuperscriptBox["x", "4"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"]}], "-", 
      SuperscriptBox["x", "2"], "-", "1"}], ")"}]}],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{
  3.6501043764381485`*^9, 3.6501045128743114`*^9, 3.6501045814822316`*^9, 
   3.6501069050655913`*^9, 3.6501082487749667`*^9, 3.6501120186289845`*^9, 
   3.650187729309516*^9, 3.6501905754026585`*^9, 3.6501918877819877`*^9, 
   3.6501922142439575`*^9, 3.650193599832755*^9, {3.6501986327831645`*^9, 
   3.650198644514214*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[Gamma]", "\[LessEqual]", "2.4709793798356009052`7."}]], "Output",
 CellChangeTimes->{
  3.650104373286968*^9, 3.6501045119695225`*^9, 3.6501045813730326`*^9, 
   3.6501069049875917`*^9, 3.6501082486501694`*^9, 3.650112018457388*^9, 
   3.650187729371911*^9, 3.650190575433858*^9, 3.6501918878131866`*^9, 
   3.650192214275157*^9, 3.650193599832755*^9, {3.650198632814364*^9, 
   3.650198644514214*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "4.3 Family ",
 StyleBox["C",
  FontWeight->"Bold"]
}], "Subsection",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.6497503756178064`*^9, 3.6497504112950687`*^9}, {
  3.6501810378582697`*^9, 3.6501810385446653`*^9}},
 FontSize->18,
 FontWeight->"Bold",
 Background->RGBColor[0.87, 0.94, 1]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Pi]3", "=", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "1", ",", "8", ",", "2", ",", "4", ",", "5", ",", "6", ",", 
     "10", ",", "7", ",", "9"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]2", "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "5", ",", "1", ",", "3", ",", "6", ",", "4"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cSet", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"subIndecomposablesOfSet", "@", 
      RowBox[{"{", "\[Pi]3", "}"}]}], ",", 
     RowBox[{"qSetPerms", "[", 
      RowBox[{"9", ",", "8", ",", "10"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"showPerms", "@", "cSet"}]}], "Input",
 CellChangeTimes->{{3.6501047154221144`*^9, 3.650104801626609*^9}}],

Cell[BoxData[
 TemplateBox[{"     ","\"     \"",GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 2.}, {2., 5.}, {3., 1.}, {4., 3.}, {5., 6.}, {6., 
          4.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 2}, {3, 1}}, {{2, 5}, {3, 1}}, {{2, 5}, {4, 3}}, {{2, 
       5}, {6, 4}}, {{5, 6}, {6, 4}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 7}, {0, 7}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 7}, {0, 7}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 2.}, {2., 5.}, {3., 1.}, {4., 3.}, {5., 7.}, {6., 
          4.}, {7., 6.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 2}, {3, 1}}, {{2, 5}, {3, 1}}, {{2, 5}, {4, 3}}, {{2, 
       5}, {6, 4}}, {{5, 7}, {6, 4}}, {{5, 7}, {7, 6}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 8}, {0, 8}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 8}, {0, 8}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 2.}, {2., 6.}, {3., 1.}, {4., 3.}, {5., 4.}, {6., 
          7.}, {7., 5.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 2}, {3, 1}}, {{2, 6}, {3, 1}}, {{2, 6}, {4, 3}}, {{2, 
       6}, {5, 4}}, {{2, 6}, {7, 5}}, {{6, 7}, {7, 5}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 8}, {0, 8}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 8}, {0, 8}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 3.}, {2., 1.}, {3., 6.}, {4., 2.}, {5., 4.}, {6., 
          7.}, {7., 5.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 3}, {2, 1}}, {{1, 3}, {4, 2}}, {{3, 6}, {4, 2}}, {{3, 
       6}, {5, 4}}, {{3, 6}, {7, 5}}, {{6, 7}, {7, 5}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 8}, {0, 8}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 8}, {0, 8}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 2.}, {2., 6.}, {3., 1.}, {4., 3.}, {5., 4.}, {6., 
          8.}, {7., 5.}, {8., 7.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 2}, {3, 1}}, {{2, 6}, {3, 1}}, {{2, 6}, {4, 3}}, {{2, 
       6}, {5, 4}}, {{2, 6}, {7, 5}}, {{6, 8}, {7, 5}}, {{6, 8}, {8, 
       7}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 9}, {0, 9}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 9}, {0, 9}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 2.}, {2., 7.}, {3., 1.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 8.}, {8., 6.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 2}, {3, 1}}, {{2, 7}, {3, 1}}, {{2, 7}, {4, 3}}, {{2, 
       7}, {5, 4}}, {{2, 7}, {6, 5}}, {{2, 7}, {8, 6}}, {{7, 8}, {8, 
       6}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 9}, {0, 9}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 9}, {0, 9}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 3.}, {2., 1.}, {3., 6.}, {4., 2.}, {5., 4.}, {6., 
          8.}, {7., 5.}, {8., 7.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 3}, {2, 1}}, {{1, 3}, {4, 2}}, {{3, 6}, {4, 2}}, {{3, 
       6}, {5, 4}}, {{3, 6}, {7, 5}}, {{6, 8}, {7, 5}}, {{6, 8}, {8, 
       7}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 9}, {0, 9}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 9}, {0, 9}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 3.}, {2., 1.}, {3., 7.}, {4., 2.}, {5., 4.}, {6., 
          5.}, {7., 8.}, {8., 6.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 3}, {2, 1}}, {{1, 3}, {4, 2}}, {{3, 7}, {4, 2}}, {{3, 
       7}, {5, 4}}, {{3, 7}, {6, 5}}, {{3, 7}, {8, 6}}, {{7, 8}, {8, 
       6}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 9}, {0, 9}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 9}, {0, 9}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 2.}, {2., 7.}, {3., 1.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 9.}, {8., 6.}, {9., 8.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 2}, {3, 1}}, {{2, 7}, {3, 1}}, {{2, 7}, {4, 3}}, {{2, 
       7}, {5, 4}}, {{2, 7}, {6, 5}}, {{2, 7}, {8, 6}}, {{7, 9}, {8, 6}}, {{7,
        9}, {9, 8}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 10}, {0, 10}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 10}, {0, 10}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 3.}, {2., 1.}, {3., 7.}, {4., 2.}, {5., 4.}, {6., 
          5.}, {7., 9.}, {8., 6.}, {9., 8.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 3}, {2, 1}}, {{1, 3}, {4, 2}}, {{3, 7}, {4, 2}}, {{3, 
       7}, {5, 4}}, {{3, 7}, {6, 5}}, {{3, 7}, {8, 6}}, {{7, 9}, {8, 6}}, {{7,
        9}, {9, 8}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 10}, {0, 10}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 10}, {0, 10}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 3.}, {2., 1.}, {3., 8.}, {4., 2.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 9.}, {9., 7.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 3}, {2, 1}}, {{1, 3}, {4, 2}}, {{3, 8}, {4, 2}}, {{3, 
       8}, {5, 4}}, {{3, 8}, {6, 5}}, {{3, 8}, {7, 6}}, {{3, 8}, {9, 7}}, {{8,
        9}, {9, 7}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 10}, {0, 10}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 10}, {0, 10}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 3.}, {2., 1.}, {3., 8.}, {4., 2.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 10.}, {9., 7.}, {10., 9.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 3}, {2, 1}}, {{1, 3}, {4, 2}}, {{3, 8}, {4, 2}}, {{3, 
       8}, {5, 4}}, {{3, 8}, {6, 5}}, {{3, 8}, {7, 6}}, {{3, 8}, {9, 7}}, {{8,
        10}, {9, 7}}, {{8, 10}, {10, 9}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 11}, {0, 11}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 11}, {0, 11}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}]},
  "RowWithSeparators"]], "Output",
 CellChangeTimes->{
  3.650104802255802*^9, 3.6501083664755025`*^9, 3.650109708135272*^9, 
   3.6501121659837513`*^9, 3.6501877404470587`*^9, 3.6501905758082504`*^9, 
   3.650191888015979*^9, 3.650192214477953*^9, 3.650193600035552*^9, {
   3.6501986330171614`*^9, 3.650198644732611*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"q98Seq", "=", 
  RowBox[{"countQ", "[", 
   RowBox[{"9", ",", "8"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f98Seqs", "=", 
   RowBox[{"enumerationsForF", "[", 
    RowBox[{"9", ",", "8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"First", "@", "f98Seqs"}], "\[IndentingNewLine]", 
 RowBox[{"Last", "@", "f98Seqs"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"downsets", "[", 
   RowBox[{"cSet", ",", 
    RowBox[{"{", "\[Mu]2", "}"}], ",", "isSubIndecomp"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"cSeqs", "=", 
  RowBox[{"sortEnumerations", "@", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"enumSeq", "/@", "%"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"addEnumSeqs", "[", 
  RowBox[{
   RowBox[{"addEnumSeqs", "[", 
    RowBox[{"q98Seq", ",", 
     RowBox[{"buildEnumSeq", "[", 
      RowBox[{
       RowBox[{"First", "@", "f98Seqs"}], ",", "5"}], "]"}]}], "]"}], ",", 
   RowBox[{"First", "@", "cSeqs"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"grSumClosed", "@", "%"}], "//", 
  "rootForm"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"%", ",", "7"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"addEnumSeqs", "[", 
  RowBox[{
   RowBox[{"addEnumSeqs", "[", 
    RowBox[{"q98Seq", ",", 
     RowBox[{"buildEnumSeq", "[", 
      RowBox[{
       RowBox[{"Last", "@", "f98Seqs"}], ",", "5"}], "]"}]}], "]"}], ",", 
   RowBox[{"Last", "@", "cSeqs"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"grSumClosed", "@", "%"}], "//", 
  "rootForm"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"%", ",", "7"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6501048837927628`*^9, 3.6501049861274505`*^9}, {
  3.6501096755323167`*^9, 3.6501096973248186`*^9}, {3.6501877466397824`*^9, 
  3.6501877477005005`*^9}, {3.650190371264984*^9, 3.6501903780196543`*^9}, {
  3.6501904273771048`*^9, 3.6501904323846083`*^9}, {3.650198861866227*^9, 
  3.65019890398551*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "2", ",", "3", ",", "5", ",", "7", ",", "9", ",", "11", 
   ",", "13", ",", "15", ",", 
   OverscriptBox["17", "_"]}], "}"}]], "Output",
 CellChangeTimes->{{3.650104969700861*^9, 3.6501049867358427`*^9}, 
   3.6501083665467014`*^9, 3.65010970819767*^9, 3.6501121660149508`*^9, 
   3.650187748199662*^9, 3.6501903808431997`*^9, 3.650190433788582*^9, 
   3.6501905758238497`*^9, 3.6501918880471773`*^9, 3.6501922145091524`*^9, 
   3.6501936000667515`*^9, {3.650198633048361*^9, 3.650198644763811*^9}, {
   3.650198864689791*^9, 3.6501989046874876`*^9}}],

Cell[BoxData["574"], "Output",
 CellChangeTimes->{{3.650104969700861*^9, 3.6501049867358427`*^9}, 
   3.6501083665467014`*^9, 3.65010970819767*^9, 3.6501121660149508`*^9, 
   3.650187748199662*^9, 3.6501903808431997`*^9, 3.650190433788582*^9, 
   3.6501905758238497`*^9, 3.6501918880471773`*^9, 3.6501922145091524`*^9, 
   3.6501936000667515`*^9, {3.650198633048361*^9, 3.650198644763811*^9}, {
   3.650198864689791*^9, 3.650198904983878*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.650104969700861*^9, 3.6501049867358427`*^9}, 
   3.6501083665467014`*^9, 3.65010970819767*^9, 3.6501121660149508`*^9, 
   3.650187748199662*^9, 3.6501903808431997`*^9, 3.650190433788582*^9, 
   3.6501905758238497`*^9, 3.6501918880471773`*^9, 3.6501922145091524`*^9, 
   3.6501936000667515`*^9, {3.650198633048361*^9, 3.650198644763811*^9}, {
   3.650198864689791*^9, 3.650198904983878*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "7", 
   ",", "6", ",", "5", ",", "4", ",", "3", ",", "2", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.650104969700861*^9, 3.6501049867358427`*^9}, 
   3.6501083665467014`*^9, 3.65010970819767*^9, 3.6501121660149508`*^9, 
   3.650187748199662*^9, 3.6501903808431997`*^9, 3.650190433788582*^9, 
   3.6501905758238497`*^9, 3.6501918880471773`*^9, 3.6501922145091524`*^9, 
   3.6501936000667515`*^9, {3.650198633048361*^9, 3.650198644763811*^9}, {
   3.650198864689791*^9, 3.650198904983878*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
     "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", 
     "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "2",
      ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "3"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "3", ",", 
     "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "3", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "3", ",", "2",
      ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "3", ",", 
     "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "3", ",", "3",
      ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "3", ",", "3",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "3", ",", 
     "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "3", ",", "4",
      ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "3", ",", "4",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "3", ",", "4",
      ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "3", ",", "4",
      ",", "3", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.650104969700861*^9, 3.6501049867358427`*^9}, 
   3.6501083665467014`*^9, 3.65010970819767*^9, 3.6501121660149508`*^9, 
   3.650187748199662*^9, 3.6501903808431997`*^9, 3.650190433788582*^9, 
   3.6501905758238497`*^9, 3.6501918880471773`*^9, 3.6501922145091524`*^9, 
   3.6501936000667515`*^9, {3.650198633048361*^9, 3.650198644763811*^9}, {
   3.650198864689791*^9, 3.650198904983878*^9}}],

Cell[BoxData["19"], "Output",
 CellChangeTimes->{{3.650104969700861*^9, 3.6501049867358427`*^9}, 
   3.6501083665467014`*^9, 3.65010970819767*^9, 3.6501121660149508`*^9, 
   3.650187748199662*^9, 3.6501903808431997`*^9, 3.650190433788582*^9, 
   3.6501905758238497`*^9, 3.6501918880471773`*^9, 3.6501922145091524`*^9, 
   3.6501936000667515`*^9, {3.650198633048361*^9, 3.650198644763811*^9}, {
   3.650198864689791*^9, 3.6501989049994774`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "2", ",", "3", ",", "5", ",", "8", ",", "10", ",", "12",
    ",", "14", ",", "16", ",", 
   OverscriptBox["18", "_"]}], "}"}]], "Output",
 CellChangeTimes->{{3.650104969700861*^9, 3.6501049867358427`*^9}, 
   3.6501083665467014`*^9, 3.65010970819767*^9, 3.6501121660149508`*^9, 
   3.650187748199662*^9, 3.6501903808431997`*^9, 3.650190433788582*^9, 
   3.6501905758238497`*^9, 3.6501918880471773`*^9, 3.6501922145091524`*^9, 
   3.6501936000667515`*^9, {3.650198633048361*^9, 3.650198644763811*^9}, {
   3.650198864689791*^9, 3.6501989049994774`*^9}}],

Cell[BoxData[
 TagBox[
  FormBox[
   RowBox[{"rootOf", "(", 
    RowBox[{
     SuperscriptBox["x", "11"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "10"]}], "-", 
     SuperscriptBox["x", "8"], "-", 
     SuperscriptBox["x", "7"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"2", " ", "x"}], "-", "2"}], ")"}],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{{3.6501049703716526`*^9, 3.6501049870478387`*^9}, 
   3.6501083669366937`*^9, 3.6501097085408587`*^9, 3.6501121663425446`*^9, 
   3.6501877487144227`*^9, 3.6501903811863933`*^9, 3.6501904341005754`*^9, 
   3.6501905761670437`*^9, 3.650191888343566*^9, 3.6501922148211465`*^9, 
   3.650193600378748*^9, {3.650198633438356*^9, 3.6501986450758066`*^9}, {
   3.650198865001787*^9, 3.6501989049994774`*^9}}],

Cell[BoxData["2.3739826424579909842`7."], "Output",
 CellChangeTimes->{{3.650104969700861*^9, 3.6501049867358427`*^9}, 
   3.6501083665467014`*^9, 3.65010970819767*^9, 3.6501121660149508`*^9, 
   3.650187748199662*^9, 3.6501903808431997`*^9, 3.650190433788582*^9, 
   3.6501905758238497`*^9, 3.6501918880471773`*^9, 3.6501922145091524`*^9, 
   3.6501936000667515`*^9, {3.650198633048361*^9, 3.650198644763811*^9}, {
   3.650198864689791*^9, 3.6501989049994774`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "2", ",", "3", ",", "5", ",", "8", ",", "13", ",", "17",
    ",", "20", ",", "22", ",", "26", ",", "29", ",", "33", ",", "36", ",", 
   "39", ",", "41", ",", "43", ",", "44", ",", 
   OverscriptBox["45", "_"]}], "}"}]], "Output",
 CellChangeTimes->{{3.650104969700861*^9, 3.6501049867358427`*^9}, 
   3.6501083665467014`*^9, 3.65010970819767*^9, 3.6501121660149508`*^9, 
   3.650187748199662*^9, 3.6501903808431997`*^9, 3.650190433788582*^9, 
   3.6501905758238497`*^9, 3.6501918880471773`*^9, 3.6501922145091524`*^9, 
   3.6501936000667515`*^9, {3.650198633048361*^9, 3.650198644763811*^9}, {
   3.650198864689791*^9, 3.6501989049994774`*^9}}],

Cell[BoxData[
 TagBox[
  FormBox[
   RowBox[{"rootOf", "(", 
    RowBox[{
     SuperscriptBox["x", "19"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "18"]}], "-", 
     SuperscriptBox["x", "16"], "-", 
     SuperscriptBox["x", "15"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "14"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["x", "13"]}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["x", "12"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "11"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["x", "10"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "9"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "8"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "2"]}], "-", "x", "-", "1"}], ")"}],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{{3.6501049703716526`*^9, 3.6501049870478387`*^9}, 
   3.6501083669366937`*^9, 3.6501097085408587`*^9, 3.6501121663425446`*^9, 
   3.6501877487144227`*^9, 3.6501903811863933`*^9, 3.6501904341005754`*^9, 
   3.6501905761670437`*^9, 3.650191888343566*^9, 3.6501922148211465`*^9, 
   3.650193600378748*^9, {3.650198633438356*^9, 3.6501986450758066`*^9}, {
   3.650198865001787*^9, 3.6501989050306764`*^9}}],

Cell[BoxData["2.3890430129083628597`7."], "Output",
 CellChangeTimes->{{3.650104969700861*^9, 3.6501049867358427`*^9}, 
   3.6501083665467014`*^9, 3.65010970819767*^9, 3.6501121660149508`*^9, 
   3.650187748199662*^9, 3.6501903808431997`*^9, 3.650190433788582*^9, 
   3.6501905758238497`*^9, 3.6501918880471773`*^9, 3.6501922145091524`*^9, 
   3.6501936000667515`*^9, {3.650198633048361*^9, 3.650198644763811*^9}, {
   3.650198864689791*^9, 3.6501989050306764`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gapInequalities", "[", 
   RowBox[{"cSeqs", ",", "f98Seqs", ",", "7"}], "]"}], "//", 
  "gapIneqsForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Reduce", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"And", "@@", "%"}], "&&", 
     RowBox[{"\[Gamma]", ">", "1"}]}], ",", "\[Gamma]"}], "]"}], "//", 
  "rootForm"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"%", "\[LeftDoubleBracket]", 
    RowBox[{"3", ";;"}], "\[RightDoubleBracket]"}], ",", "7"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.6501043483427286`*^9, 3.6501043660330153`*^9}, 
   3.650104511095934*^9, 3.6501045805306435`*^9, {3.6501068566591015`*^9, 
   3.650106867157834*^9}, {3.6501083504538116`*^9, 3.650108358035266*^9}, 
   3.650111793152023*^9, {3.650187756186248*^9, 3.650187767791755*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  TagBox[
   TagBox[GridBox[{
      {
       TagBox[
        RowBox[{
         RowBox[{"1", "-", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "2"}]]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "4"}]]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "5"}]]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "6"}]]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "7"}]]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "8"}]]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "9"}]]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "10"}]]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "11"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "12"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "13"}]]}]}],
        HoldForm]},
      {
       TagBox[
        RowBox[{
         RowBox[{"\[Gamma]", "-", "1", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "1"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "6"}]], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "7"}]]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "4"}]]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "5"}]]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "6"}]]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "7"}]]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "8"}]]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "9"}]]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "10"}]]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "11"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "12"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "13"}]]}]}],
        HoldForm]},
      {
       TagBox[
        RowBox[{
         RowBox[{"1", "-", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "2"}]]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "4"}]]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "5"}]]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "6"}]]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "7"}]]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "8"}]]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "9"}]]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "10"}]]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "11"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "12"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "13"}]]}]}],
        HoldForm]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$, TableDepth -> 1]]],
  DisplayForm]], "Print",
 CellChangeTimes->{
  3.6501083674202843`*^9, 3.6501097088684483`*^9, 3.650112166763736*^9, 
   3.6501877744680414`*^9, 3.6501904399660625`*^9, 3.6501905764946375`*^9, 
   3.6501918887491503`*^9, 3.65019221514874*^9, 3.650193600753143*^9, {
   3.65019863389075*^9, 3.6501986454190025`*^9}}],

Cell[BoxData[
 TagBox[
  FormBox[
   RowBox[{"1", "<", "\[Gamma]", "\[LessEqual]", 
    RowBox[{"rootOf", "(", 
     RowBox[{
      SuperscriptBox["x", "13"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "12"]}], "-", 
      SuperscriptBox["x", "11"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "10"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "9"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["x", "8"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["x", "7"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["x", "6"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["x", "5"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["x", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "2"]}], "-", "x", "-", "1"}], ")"}]}],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{
  3.6501083674202843`*^9, 3.6501097088684483`*^9, 3.650112166763736*^9, 
   3.6501877744680414`*^9, 3.6501904399660625`*^9, 3.6501905764946375`*^9, 
   3.6501918887491503`*^9, 3.65019221514874*^9, 3.650193600753143*^9, {
   3.65019863389075*^9, 3.650198645434602*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[Gamma]", "\[LessEqual]", "2.7863891168138761007`7."}]], "Output",
 CellChangeTimes->{
  3.650108366983493*^9, 3.6501097085720577`*^9, 3.6501121663893433`*^9, 
   3.6501877744836407`*^9, 3.6501904399816628`*^9, 3.6501905765102367`*^9, 
   3.6501918887647495`*^9, 3.6501922151799393`*^9, 3.650193600753143*^9, {
   3.65019863390635*^9, 3.650198645434602*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "4.4 Family ",
 StyleBox["D",
  FontWeight->"Bold"]
}], "Subsection",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.6497503756178064`*^9, 3.6497504147114744`*^9}, {
  3.650181046547414*^9, 3.6501810468906116`*^9}},
 FontSize->18,
 FontWeight->"Bold",
 Background->RGBColor[0.87, 0.94, 1]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Pi]4", "=", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "4", ",", "5", ",", "6", ",", "2"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Pi]5", "=", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "8", ",", "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "9",
      ",", "7"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]3", "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "4", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dSet", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"subIndecomposablesOfSet", "@", 
      RowBox[{"{", 
       RowBox[{"\[Pi]4", ",", "\[Pi]5"}], "}"}]}], ",", 
     RowBox[{"qSetPerms", "[", 
      RowBox[{"5", ",", "3", ",", "9"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"showPerms", "@", "dSet"}]}], "Input",
 CellChangeTimes->{{3.6501047154221144`*^9, 3.650104801626609*^9}, {
  3.6501094436284704`*^9, 3.650109528085788*^9}, {3.650109890572189*^9, 
  3.650109895532893*^9}}],

Cell[BoxData[
 TemplateBox[{"     ","\"     \"",GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 2.}, {2., 3.}, {3., 4.}, {4., 1.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 2}, {4, 1}}, {{2, 3}, {4, 1}}, {{3, 4}, {4, 1}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 5}, {0, 5}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 5}, {0, 5}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 2.}, {2., 3.}, {3., 4.}, {4., 5.}, {5., 
          1.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 2}, {5, 1}}, {{2, 3}, {5, 1}}, {{3, 4}, {5, 1}}, {{4, 
       5}, {5, 1}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 6}, {0, 6}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 6}, {0, 6}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 3.}, {2., 1.}, {3., 4.}, {4., 5.}, {5., 
          2.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 3}, {2, 1}}, {{1, 3}, {5, 2}}, {{3, 4}, {5, 2}}, {{4, 
       5}, {5, 2}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 6}, {0, 6}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 6}, {0, 6}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 2.}, {2., 5.}, {3., 1.}, {4., 3.}, {5., 6.}, {6., 
          4.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 2}, {3, 1}}, {{2, 5}, {3, 1}}, {{2, 5}, {4, 3}}, {{2, 
       5}, {6, 4}}, {{5, 6}, {6, 4}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 7}, {0, 7}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 7}, {0, 7}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 3.}, {2., 1.}, {3., 4.}, {4., 5.}, {5., 6.}, {6., 
          2.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 3}, {2, 1}}, {{1, 3}, {6, 2}}, {{3, 4}, {6, 2}}, {{4, 
       5}, {6, 2}}, {{5, 6}, {6, 2}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 7}, {0, 7}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 7}, {0, 7}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 2.}, {2., 6.}, {3., 1.}, {4., 3.}, {5., 4.}, {6., 
          7.}, {7., 5.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 2}, {3, 1}}, {{2, 6}, {3, 1}}, {{2, 6}, {4, 3}}, {{2, 
       6}, {5, 4}}, {{2, 6}, {7, 5}}, {{6, 7}, {7, 5}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 8}, {0, 8}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 8}, {0, 8}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 2.}, {2., 7.}, {3., 1.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 2}, {3, 1}}, {{2, 7}, {3, 1}}, {{2, 7}, {4, 3}}, {{2, 
       7}, {5, 4}}, {{2, 7}, {6, 5}}, {{2, 7}, {7, 6}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 8}, {0, 8}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 8}, {0, 8}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 2.}, {2., 7.}, {3., 1.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 8.}, {8., 6.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 2}, {3, 1}}, {{2, 7}, {3, 1}}, {{2, 7}, {4, 3}}, {{2, 
       7}, {5, 4}}, {{2, 7}, {6, 5}}, {{2, 7}, {8, 6}}, {{7, 8}, {8, 
       6}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 9}, {0, 9}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 9}, {0, 9}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 2.}, {2., 8.}, {3., 1.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 7.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 2}, {3, 1}}, {{2, 8}, {3, 1}}, {{2, 8}, {4, 3}}, {{2, 
       8}, {5, 4}}, {{2, 8}, {6, 5}}, {{2, 8}, {7, 6}}, {{2, 8}, {8, 
       7}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 9}, {0, 9}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 9}, {0, 9}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 2.}, {2., 8.}, {3., 1.}, {4., 3.}, {5., 4.}, {6., 
          5.}, {7., 6.}, {8., 9.}, {9., 7.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 2}, {3, 1}}, {{2, 8}, {3, 1}}, {{2, 8}, {4, 3}}, {{2, 
       8}, {5, 4}}, {{2, 8}, {6, 5}}, {{2, 8}, {7, 6}}, {{2, 8}, {9, 7}}, {{8,
        9}, {9, 7}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 10}, {0, 10}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 10}, {0, 10}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}]},
  "RowWithSeparators"]], "Output",
 CellChangeTimes->{{3.6501095162299395`*^9, 3.650109528928177*^9}, 
   3.6501098989024286`*^9, 3.6501102968819747`*^9, 3.6501103877970266`*^9, 
   3.6501107057986727`*^9, 3.6501121977291403`*^9, 3.650187794325314*^9, 
   3.6501905766818333`*^9, 3.650191888936343*^9, 3.6501922153359365`*^9, 
   3.6501936010349393`*^9, {3.6501986341715465`*^9, 3.6501986455906*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"q53Seq", "=", 
  RowBox[{"countQ", "[", 
   RowBox[{"5", ",", "3"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"f53Seqs", "=", 
  RowBox[{"enumerationsForF", "[", 
   RowBox[{"5", ",", "3"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "%"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"downsets", "[", 
   RowBox[{"dSet", ",", 
    RowBox[{"{", "\[Mu]3", "}"}], ",", "isSubIndecomp"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"dSeqs", "=", 
  RowBox[{"sortEnumerations", "@", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"enumSeq", "/@", "%"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"addEnumSeqs", "[", 
  RowBox[{
   RowBox[{"addEnumSeqs", "[", 
    RowBox[{"q53Seq", ",", 
     RowBox[{"buildEnumSeq", "[", 
      RowBox[{
       RowBox[{"First", "@", "f53Seqs"}], ",", "5"}], "]"}]}], "]"}], ",", 
   RowBox[{"First", "@", "dSeqs"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"grSumClosed", "@", "%"}], "//", 
  "rootForm"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"%", ",", "7"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"addEnumSeqs", "[", 
  RowBox[{
   RowBox[{"addEnumSeqs", "[", 
    RowBox[{"q53Seq", ",", 
     RowBox[{"buildEnumSeq", "[", 
      RowBox[{
       RowBox[{"Last", "@", "f53Seqs"}], ",", "5"}], "]"}]}], "]"}], ",", 
   RowBox[{"Last", "@", "dSeqs"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"grSumClosed", "@", "%"}], "//", 
  "rootForm"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"%", ",", "7"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6501097237971697`*^9, 3.650109747695604*^9}, {
  3.6501878001592655`*^9, 3.6501878009080076`*^9}, {3.650198916948694*^9, 
  3.6501989190702267`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "2", ",", "3", ",", "5", ",", "7", ",", 
   OverscriptBox["8", "_"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.650109751704675*^9, 3.6501099133477507`*^9, 3.650110296928774*^9, 
   3.6501103878438253`*^9, 3.650110705861072*^9, 3.65011219777594*^9, 
   3.650187801485163*^9, 3.6501905767130327`*^9, 3.6501918889831414`*^9, 
   3.6501922153515363`*^9, 3.6501936010817385`*^9, {3.650198634202746*^9, 
   3.650198645652999*^9}, 3.6501989199593983`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", "2", ",", "1"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.650109751704675*^9, 3.6501099133477507`*^9, 3.650110296928774*^9, 
   3.6501103878438253`*^9, 3.650110705861072*^9, 3.65011219777594*^9, 
   3.650187801485163*^9, 3.6501905767130327`*^9, 3.6501918889831414`*^9, 
   3.6501922153515363`*^9, 3.6501936010817385`*^9, {3.650198634202746*^9, 
   3.650198645652999*^9}, 3.6501989199593983`*^9}],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{
  3.650109751704675*^9, 3.6501099133477507`*^9, 3.650110296928774*^9, 
   3.6501103878438253`*^9, 3.650110705861072*^9, 3.65011219777594*^9, 
   3.650187801485163*^9, 3.6501905767130327`*^9, 3.6501918889831414`*^9, 
   3.6501922153515363`*^9, 3.6501936010817385`*^9, {3.650198634202746*^9, 
   3.650198645652999*^9}, 3.6501989199593983`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", 
     "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
     "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "2", ",", 
     "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "2", ",", "2",
      ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", 
     "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
     "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "2", ",", 
     "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "2", ",", "2",
      ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "0", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "0", ",", "1", ",", 
     "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "1", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "1", ",", "1", ",", 
     "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "1", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "1", ",", "2", ",", 
     "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "1", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "1", ",", "2", ",", "2",
      ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "2", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "2", ",", "1", ",", 
     "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "2", ",", "2", ",", 
     "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.650109751704675*^9, 3.6501099133477507`*^9, 3.650110296928774*^9, 
   3.6501103878438253`*^9, 3.650110705861072*^9, 3.65011219777594*^9, 
   3.650187801485163*^9, 3.6501905767130327`*^9, 3.6501918889831414`*^9, 
   3.6501922153515363`*^9, 3.6501936010817385`*^9, {3.650198634202746*^9, 
   3.650198645652999*^9}, 3.6501989199749975`*^9}],

Cell[BoxData["37"], "Output",
 CellChangeTimes->{
  3.650109751704675*^9, 3.6501099133477507`*^9, 3.650110296928774*^9, 
   3.6501103878438253`*^9, 3.650110705861072*^9, 3.65011219777594*^9, 
   3.650187801485163*^9, 3.6501905767130327`*^9, 3.6501918889831414`*^9, 
   3.6501922153515363`*^9, 3.6501936010817385`*^9, {3.650198634202746*^9, 
   3.650198645652999*^9}, 3.6501989199749975`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "2", ",", "4", ",", "5", ",", "7", ",", 
   OverscriptBox["9", "_"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.650109751704675*^9, 3.6501099133477507`*^9, 3.650110296928774*^9, 
   3.6501103878438253`*^9, 3.650110705861072*^9, 3.65011219777594*^9, 
   3.650187801485163*^9, 3.6501905767130327`*^9, 3.6501918889831414`*^9, 
   3.6501922153515363`*^9, 3.6501936010817385`*^9, {3.650198634202746*^9, 
   3.650198645652999*^9}, 3.6501989199749975`*^9}],

Cell[BoxData[
 TagBox[
  FormBox[
   RowBox[{"rootOf", "(", 
    RowBox[{
     SuperscriptBox["x", "7"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "6"]}], "-", 
     SuperscriptBox["x", "4"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "3"]}], "-", 
     SuperscriptBox["x", "2"], "-", 
     RowBox[{"2", " ", "x"}], "-", "2"}], ")"}],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{
  3.650109751735874*^9, 3.65010991339455*^9, 3.6501102969443736`*^9, 
   3.6501103878594255`*^9, 3.650110705876672*^9, 3.650112197791539*^9, 
   3.6501878015319595`*^9, 3.650190576728633*^9, 3.6501918890143404`*^9, 
   3.6501922153827353`*^9, 3.650193601128538*^9, {3.6501986342495456`*^9, 
   3.650198645668599*^9}, 3.6501989199749975`*^9}],

Cell[BoxData["2.3890382293330493099`7."], "Output",
 CellChangeTimes->{
  3.650109751704675*^9, 3.6501099133477507`*^9, 3.650110296928774*^9, 
   3.6501103878438253`*^9, 3.650110705861072*^9, 3.65011219777594*^9, 
   3.650187801485163*^9, 3.6501905767130327`*^9, 3.6501918889831414`*^9, 
   3.6501922153515363`*^9, 3.6501936010817385`*^9, {3.650198634202746*^9, 
   3.650198645652999*^9}, 3.6501989199749975`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "2", ",", "4", ",", "7", ",", "9", ",", "11", ",", 
   OverscriptBox["12", "_"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.650109751704675*^9, 3.6501099133477507`*^9, 3.650110296928774*^9, 
   3.6501103878438253`*^9, 3.650110705861072*^9, 3.65011219777594*^9, 
   3.650187801485163*^9, 3.6501905767130327`*^9, 3.6501918889831414`*^9, 
   3.6501922153515363`*^9, 3.6501936010817385`*^9, {3.650198634202746*^9, 
   3.650198645652999*^9}, 3.650198919990597*^9}],

Cell[BoxData[
 TagBox[
  FormBox[
   RowBox[{"rootOf", "(", 
    RowBox[{
     SuperscriptBox["x", "8"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "7"]}], "-", 
     SuperscriptBox["x", "5"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"2", " ", "x"}], "-", "1"}], ")"}],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{
  3.650109751735874*^9, 3.65010991339455*^9, 3.6501102969443736`*^9, 
   3.6501103878594255`*^9, 3.650110705876672*^9, 3.650112197791539*^9, 
   3.6501878015319595`*^9, 3.650190576728633*^9, 3.6501918890143404`*^9, 
   3.6501922153827353`*^9, 3.650193601128538*^9, {3.6501986342495456`*^9, 
   3.650198645668599*^9}, 3.650198919990597*^9}],

Cell[BoxData["2.4300592897734512715`7."], "Output",
 CellChangeTimes->{
  3.650109751704675*^9, 3.6501099133477507`*^9, 3.650110296928774*^9, 
   3.6501103878438253`*^9, 3.650110705861072*^9, 3.65011219777594*^9, 
   3.650187801485163*^9, 3.6501905767130327`*^9, 3.6501918889831414`*^9, 
   3.6501922153515363`*^9, 3.6501936010817385`*^9, {3.650198634202746*^9, 
   3.650198645652999*^9}, 3.650198919990597*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gapInequalities", "[", 
   RowBox[{"dSeqs", ",", "f53Seqs", ",", "7"}], "]"}], "//", 
  "gapIneqsForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Reduce", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"And", "@@", "%"}], "&&", 
     RowBox[{"\[Gamma]", ">", "1"}]}], ",", "\[Gamma]"}], "]"}], "//", 
  "rootForm"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"%", "\[LeftDoubleBracket]", 
    RowBox[{"3", ";;"}], "\[RightDoubleBracket]"}], ",", "7"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.6501043483427286`*^9, 3.6501043660330153`*^9}, 
   3.650104511095934*^9, 3.6501045805306435`*^9, {3.6501068566591015`*^9, 
   3.650106867157834*^9}, {3.6501083504538116`*^9, 3.650108358035266*^9}, {
   3.650109962939197*^9, 3.6501099668703213`*^9}, {3.6501101414153647`*^9, 
   3.650110148903221*^9}, {3.650110241877433*^9, 3.6501102669305506`*^9}, 
   3.6501118081119432`*^9, {3.650187807802677*^9, 3.650187815851658*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  TagBox[
   TagBox[GridBox[{
      {
       TagBox[
        RowBox[{
         RowBox[{"1", "-", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "2"}]]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "4"}]]}]}],
        HoldForm]},
      {
       TagBox[
        RowBox[{
         RowBox[{"\[Gamma]", "-", "1", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "1"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "2"}]], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "3"}]]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "4"}]]}]}],
        HoldForm]},
      {
       TagBox[
        RowBox[{
         RowBox[{"1", "-", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "2"}]]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "4"}]]}]}],
        HoldForm]},
      {
       TagBox[
        RowBox[{
         RowBox[{"\[Gamma]", "-", "1", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "1"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "2"}]], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "3"}]]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "4"}]]}]}],
        HoldForm]},
      {
       TagBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Gamma]", "2"], "-", "\[Gamma]", "-", "3", "-", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "2"}]], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "4"}]]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "4"}]]}]}],
        HoldForm]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$, TableDepth -> 1]]],
  DisplayForm]], "Print",
 CellChangeTimes->{
  3.6501099736093917`*^9, 3.6501101499640007`*^9, {3.6501102693953037`*^9, 
   3.650110296991173*^9}, 3.650110387921824*^9, 3.6501107059234715`*^9, 
   3.6501121978851376`*^9, 3.6501878166004004`*^9, 3.65019057686903*^9, 
   3.650191889061138*^9, 3.6501922154139347`*^9, 3.650193601175338*^9, {
   3.6501986343899436`*^9, 3.6501986456997986`*^9}}],

Cell[BoxData[
 TagBox[
  FormBox[
   RowBox[{"1", "<", "\[Gamma]", "\[LessEqual]", 
    RowBox[{"rootOf", "(", 
     RowBox[{
      SuperscriptBox["x", "4"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"]}], "-", 
      SuperscriptBox["x", "2"], "-", "1"}], ")"}]}],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{
  3.6501099736093917`*^9, 3.6501101499640007`*^9, {3.6501102693953037`*^9, 
   3.650110296991173*^9}, 3.650110387921824*^9, 3.6501107059234715`*^9, 
   3.6501121978851376`*^9, 3.6501878166004004`*^9, 3.65019057686903*^9, 
   3.650191889061138*^9, 3.6501922154139347`*^9, 3.650193601175338*^9, {
   3.6501986343899436`*^9, 3.6501986457153983`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[Gamma]", "\[LessEqual]", "2.4709793798356009052`7."}]], "Output",
 CellChangeTimes->{
  3.6501099692102766`*^9, 3.6501101498080034`*^9, {3.650110268880513*^9, 
   3.6501102969755735`*^9}, 3.650110387890625*^9, 3.6501107059078712`*^9, 
   3.6501121978227386`*^9, 3.6501878168967776`*^9, 3.6501905768846292`*^9, 
   3.650191889076738*^9, 3.650192215429535*^9, 3.650193601175338*^9, {
   3.6501986343899436`*^9, 3.6501986457153983`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "4.5 Family ",
 StyleBox["E",
  FontWeight->"Bold"]
}], "Subsection",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.6497503756178064`*^9, 3.6497504175194793`*^9}, {
  3.6501810547217617`*^9, 3.650181055252158*^9}},
 FontSize->18,
 FontWeight->"Bold",
 Background->RGBColor[0.87, 0.94, 1]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Pi]6", "=", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "1", ",", "2"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Pi]7", "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "6", ",", "1", ",", "3", ",", "4", ",", "7", ",", "5"}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Pi]8", "=", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "1", ",", "4", ",", "5", ",", "6", ",", "8", ",", "2", ",", 
     "7"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]4", "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]5", "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "5", ",", "1", ",", "4"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eSet", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"subIndecomposablesOfSet", "@", 
      RowBox[{"{", 
       RowBox[{"\[Pi]6", ",", "\[Pi]7", ",", "\[Pi]8"}], "}"}]}], ",", 
     RowBox[{"qSetPerms", "[", 
      RowBox[{"5", ",", "5", ",", "8"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"showPerms", "@", "eSet"}]}], "Input",
 CellChangeTimes->{{3.650110767012288*^9, 3.6501109160839767`*^9}}],

Cell[BoxData[
 TemplateBox[{"     ","\"     \"",GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 2.}, {2., 3.}, {3., 4.}, {4., 1.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 2}, {4, 1}}, {{2, 3}, {4, 1}}, {{3, 4}, {4, 1}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 5}, {0, 5}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 5}, {0, 5}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 3.}, {2., 4.}, {3., 1.}, {4., 2.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 3}, {3, 1}}, {{1, 3}, {4, 2}}, {{2, 4}, {3, 1}}, {{2, 
       4}, {4, 2}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 5}, {0, 5}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 5}, {0, 5}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 2.}, {2., 3.}, {3., 4.}, {4., 5.}, {5., 
          1.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 2}, {5, 1}}, {{2, 3}, {5, 1}}, {{3, 4}, {5, 1}}, {{4, 
       5}, {5, 1}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 6}, {0, 6}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 6}, {0, 6}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 2.}, {2., 3.}, {3., 5.}, {4., 1.}, {5., 
          4.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 2}, {4, 1}}, {{2, 3}, {4, 1}}, {{3, 5}, {4, 1}}, {{3, 
       5}, {5, 4}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 6}, {0, 6}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 6}, {0, 6}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 3.}, {2., 1.}, {3., 4.}, {4., 5.}, {5., 
          2.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 3}, {2, 1}}, {{1, 3}, {5, 2}}, {{3, 4}, {5, 2}}, {{4, 
       5}, {5, 2}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 6}, {0, 6}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 6}, {0, 6}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 2.}, {2., 3.}, {3., 4.}, {4., 5.}, {5., 6.}, {6., 
          1.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 2}, {6, 1}}, {{2, 3}, {6, 1}}, {{3, 4}, {6, 1}}, {{4, 
       5}, {6, 1}}, {{5, 6}, {6, 1}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 7}, {0, 7}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 7}, {0, 7}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 2.}, {2., 3.}, {3., 4.}, {4., 6.}, {5., 1.}, {6., 
          5.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 2}, {5, 1}}, {{2, 3}, {5, 1}}, {{3, 4}, {5, 1}}, {{4, 
       6}, {5, 1}}, {{4, 6}, {6, 5}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 7}, {0, 7}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 7}, {0, 7}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 2.}, {2., 5.}, {3., 1.}, {4., 3.}, {5., 6.}, {6., 
          4.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 2}, {3, 1}}, {{2, 5}, {3, 1}}, {{2, 5}, {4, 3}}, {{2, 
       5}, {6, 4}}, {{5, 6}, {6, 4}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 7}, {0, 7}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 7}, {0, 7}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 3.}, {2., 1.}, {3., 4.}, {4., 5.}, {5., 6.}, {6., 
          2.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 3}, {2, 1}}, {{1, 3}, {6, 2}}, {{3, 4}, {6, 2}}, {{4, 
       5}, {6, 2}}, {{5, 6}, {6, 2}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 7}, {0, 7}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 7}, {0, 7}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 3.}, {2., 1.}, {3., 4.}, {4., 6.}, {5., 2.}, {6., 
          5.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 3}, {2, 1}}, {{1, 3}, {5, 2}}, {{3, 4}, {5, 2}}, {{4, 
       6}, {5, 2}}, {{4, 6}, {6, 5}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 7}, {0, 7}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 7}, {0, 7}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 2.}, {2., 3.}, {3., 4.}, {4., 5.}, {5., 7.}, {6., 
          1.}, {7., 6.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 2}, {6, 1}}, {{2, 3}, {6, 1}}, {{3, 4}, {6, 1}}, {{4, 
       5}, {6, 1}}, {{5, 7}, {6, 1}}, {{5, 7}, {7, 6}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 8}, {0, 8}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 8}, {0, 8}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 2.}, {2., 6.}, {3., 1.}, {4., 3.}, {5., 4.}, {6., 
          7.}, {7., 5.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 2}, {3, 1}}, {{2, 6}, {3, 1}}, {{2, 6}, {4, 3}}, {{2, 
       6}, {5, 4}}, {{2, 6}, {7, 5}}, {{6, 7}, {7, 5}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 8}, {0, 8}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 8}, {0, 8}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 3.}, {2., 1.}, {3., 4.}, {4., 5.}, {5., 6.}, {6., 
          7.}, {7., 2.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 3}, {2, 1}}, {{1, 3}, {7, 2}}, {{3, 4}, {7, 2}}, {{4, 
       5}, {7, 2}}, {{5, 6}, {7, 2}}, {{6, 7}, {7, 2}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 8}, {0, 8}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 8}, {0, 8}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 3.}, {2., 1.}, {3., 4.}, {4., 5.}, {5., 7.}, {6., 
          2.}, {7., 6.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 3}, {2, 1}}, {{1, 3}, {6, 2}}, {{3, 4}, {6, 2}}, {{4, 
       5}, {6, 2}}, {{5, 7}, {6, 2}}, {{5, 7}, {7, 6}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 8}, {0, 8}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 8}, {0, 8}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}],
   GraphicsBox[{{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          AbsoluteThickness[1.6], 
          PointSize[Medium], 
          RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]]], 
         PointBox[{{1., 3.}, {2., 1.}, {3., 4.}, {4., 5.}, {5., 6.}, {6., 
          8.}, {7., 2.}, {8., 7.}}]}, {}}}, {}}, {
      Thickness[Tiny], 
      RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
      LineBox[{{{1, 3}, {2, 1}}, {{1, 3}, {7, 2}}, {{3, 4}, {7, 2}}, {{4, 
       5}, {7, 2}}, {{5, 6}, {7, 2}}, {{6, 8}, {7, 2}}, {{6, 8}, {8, 
       7}}}]}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 9}, {0, 9}}, DisplayFunction -> 
     Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{None, None}, {None, None}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Tiny, Method -> {}, 
     PlotRange -> {{0, 9}, {0, 9}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}]},
  "RowWithSeparators"]], "Output",
 CellChangeTimes->{
  3.6501109170979643`*^9, 3.650187830108961*^9, 3.650190577352621*^9, 
   3.650191889310729*^9, 3.6501922156635303`*^9, 3.6501936014717336`*^9, {
   3.6501986347019396`*^9, 3.650198645996195*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"q55Seq", "=", 
  RowBox[{"countQ", "[", 
   RowBox[{"5", ",", "5"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"f55Seqs", "=", 
  RowBox[{"enumerationsForF", "[", 
   RowBox[{"5", ",", "5"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "%"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Union", "[", 
   RowBox[{
    RowBox[{"downsets", "[", 
     RowBox[{"eSet", ",", 
      RowBox[{"{", 
       RowBox[{"\[Pi]6", ",", "\[Mu]3"}], "}"}], ",", "isSubIndecomp"}], 
     "]"}], ",", 
    RowBox[{"downsets", "[", 
     RowBox[{"eSet", ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]2", ",", "\[Mu]4", ",", "\[Mu]5"}], "}"}], ",", 
      "isSubIndecomp"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"eSeqs", "=", 
  RowBox[{"sortEnumerations", "@", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"enumSeq", "/@", "%"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"addEnumSeqs", "[", 
  RowBox[{
   RowBox[{"addEnumSeqs", "[", 
    RowBox[{"q55Seq", ",", 
     RowBox[{"buildEnumSeq", "[", 
      RowBox[{
       RowBox[{"First", "@", "f55Seqs"}], ",", "5"}], "]"}]}], "]"}], ",", 
   RowBox[{"First", "@", "eSeqs"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"grLowerE", "=", 
    RowBox[{"grSumClosed", "@", "%"}]}], ")"}], "//", 
  "rootForm"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"%", ",", "7"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"addEnumSeqs", "[", 
  RowBox[{
   RowBox[{"addEnumSeqs", "[", 
    RowBox[{"q55Seq", ",", 
     RowBox[{"buildEnumSeq", "[", 
      RowBox[{
       RowBox[{"Last", "@", "f55Seqs"}], ",", "5"}], "]"}]}], "]"}], ",", 
   RowBox[{"Last", "@", "eSeqs"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"grUpperE", "=", 
  RowBox[{
   RowBox[{"grSumClosed", "@", "%"}], "//", 
   "rootForm"}]}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"%", ",", "7"}], "]"}]}], "Input",
 CellChangeTimes->{{3.650110970184083*^9, 3.650110991680608*^9}, {
  3.650111336280196*^9, 3.6501114030317407`*^9}, {3.650187837034828*^9, 
  3.650187850746174*^9}, {3.650189458687005*^9, 3.6501894677661467`*^9}, {
  3.650189554813589*^9, 3.650189560398353*^9}, {3.6501901237946005`*^9, 
  3.6501901563193493`*^9}, {3.650190190076451*^9, 3.6501902123991923`*^9}, {
  3.6501989258404093`*^9, 3.6501989312690353`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "2", ",", "3", ",", "5", ",", "7", ",", "9", ",", 
   OverscriptBox["10", "_"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6501114096772556`*^9, 3.650187858763957*^9, 3.650189468998539*^9, 
   3.6501895610847487`*^9, 3.650190213007569*^9, 3.65019057738382*^9, 
   3.650191889357527*^9, 3.650192215710329*^9, 3.6501936015029335`*^9, {
   3.6501986347487392`*^9, 3.6501986460273943`*^9}, 3.650198932813386*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "3", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "3", ",", "2", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "2", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "3", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "3", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "3", ",", "2", ",", "1"}],
     "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6501114096772556`*^9, 3.650187858763957*^9, 3.650189468998539*^9, 
   3.6501895610847487`*^9, 3.650190213007569*^9, 3.65019057738382*^9, 
   3.650191889357527*^9, 3.650192215710329*^9, 3.6501936015029335`*^9, {
   3.6501986347487392`*^9, 3.6501986460273943`*^9}, 3.6501989328289857`*^9}],

Cell[BoxData["26"], "Output",
 CellChangeTimes->{
  3.6501114096772556`*^9, 3.650187858763957*^9, 3.650189468998539*^9, 
   3.6501895610847487`*^9, 3.650190213007569*^9, 3.65019057738382*^9, 
   3.650191889357527*^9, 3.650192215710329*^9, 3.6501936015029335`*^9, {
   3.6501986347487392`*^9, 3.6501986460273943`*^9}, 3.6501989328289857`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "1", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "2", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "3", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "3", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "3", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "3", ",", "1", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "3", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "3", ",", "2", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "3", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "3", ",", "3", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "3", ",", "3", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "3", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "3", ",", "4", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "3", ",", "4", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "3", ",", "4", ",", "3"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "3", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "3", ",", "5", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "3", ",", "5", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "3", ",", "5", ",", "3"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "3", ",", "5", ",", "3", ",", 
     "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "3", ",", "5", ",", "4"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "3", ",", "5", ",", "4", ",", 
     "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "1", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "1", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "1", ",", "1", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "1", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "1", ",", "2", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "2", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "2", ",", "1", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "2", ",", "2", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "2", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "2", ",", "3", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "2", ",", "3", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "3", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "3", ",", "1", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "3", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "3", ",", "2", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "3", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "3", ",", "3", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "3", ",", "3", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "3", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "3", ",", "4", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "3", ",", "4", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "3", ",", "4", ",", "3"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "2", ",", "3", ",", "4", ",", "3", ",", 
     "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "3", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "3", ",", "5", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "3", ",", "5", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "3", ",", "5", ",", "3"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "2", ",", "3", ",", "5", ",", "3", ",", 
     "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "3", ",", "5", ",", "4"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "2", ",", "3", ",", "5", ",", "4", ",", 
     "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6501114096772556`*^9, 3.650187858763957*^9, 3.650189468998539*^9, 
   3.6501895610847487`*^9, 3.650190213007569*^9, 3.65019057738382*^9, 
   3.650191889357527*^9, 3.650192215710329*^9, 3.6501936015029335`*^9, {
   3.6501986347487392`*^9, 3.6501986460273943`*^9}, 3.650198932875784*^9}],

Cell[BoxData["61"], "Output",
 CellChangeTimes->{
  3.6501114096772556`*^9, 3.650187858763957*^9, 3.650189468998539*^9, 
   3.6501895610847487`*^9, 3.650190213007569*^9, 3.65019057738382*^9, 
   3.650191889357527*^9, 3.650192215710329*^9, 3.6501936015029335`*^9, {
   3.6501986347487392`*^9, 3.6501986460273943`*^9}, 3.650198932875784*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "2", ",", "4", ",", "7", ",", "8", ",", "10", ",", 
   OverscriptBox["11", "_"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6501114096772556`*^9, 3.650187858763957*^9, 3.650189468998539*^9, 
   3.6501895610847487`*^9, 3.650190213007569*^9, 3.65019057738382*^9, 
   3.650191889357527*^9, 3.650192215710329*^9, 3.6501936015029335`*^9, {
   3.6501986347487392`*^9, 3.6501986460273943`*^9}, 3.650198932875784*^9}],

Cell[BoxData[
 TagBox[
  FormBox[
   RowBox[{"rootOf", "(", 
    RowBox[{
     SuperscriptBox["x", "8"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "7"]}], "-", 
     SuperscriptBox["x", "5"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["x", "3"]}], "-", 
     SuperscriptBox["x", "2"], "-", 
     RowBox[{"2", " ", "x"}], "-", "1"}], ")"}],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{
  3.650111409942452*^9, 3.6501878590135374`*^9, 3.650189469076538*^9, 
   3.650189561147148*^9, 3.650190213085566*^9, 3.6501905774462185`*^9, 
   3.650191889435524*^9, 3.6501922157883277`*^9, 3.6501936015809326`*^9, {
   3.650198634998336*^9, 3.6501986461053934`*^9}, 3.6501989328913836`*^9}],

Cell[BoxData["2.4222471142650851171`7."], "Output",
 CellChangeTimes->{
  3.6501114096772556`*^9, 3.650187858763957*^9, 3.650189468998539*^9, 
   3.6501895610847487`*^9, 3.650190213007569*^9, 3.65019057738382*^9, 
   3.650191889357527*^9, 3.650192215710329*^9, 3.6501936015029335`*^9, {
   3.6501986347487392`*^9, 3.6501986460273943`*^9}, 3.6501989328913836`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "2", ",", "5", ",", "8", ",", "12", ",", "14", ",", 
   "13", ",", "14", ",", "16", ",", "17", ",", 
   OverscriptBox["18", "_"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6501114096772556`*^9, 3.650187858763957*^9, 3.650189468998539*^9, 
   3.6501895610847487`*^9, 3.650190213007569*^9, 3.65019057738382*^9, 
   3.650191889357527*^9, 3.650192215710329*^9, 3.6501936015029335`*^9, {
   3.6501986347487392`*^9, 3.6501986460273943`*^9}, 3.6501989328913836`*^9}],

Cell[BoxData[
 TagBox[
  FormBox[
   RowBox[{"rootOf", "(", 
    RowBox[{
     SuperscriptBox["x", "12"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "11"]}], "-", 
     SuperscriptBox["x", "9"], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["x", "8"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "5"]}], "+", 
     SuperscriptBox["x", "4"], "-", 
     SuperscriptBox["x", "3"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "2"]}], "-", "x", "-", "1"}], ")"}],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{
  3.650111409942452*^9, 3.6501878590135374`*^9, 3.650189469076538*^9, 
   3.650189561147148*^9, 3.650190213085566*^9, 3.6501905774462185`*^9, 
   3.650191889435524*^9, 3.6501922157883277`*^9, 3.6501936015809326`*^9, {
   3.650198634998336*^9, 3.6501986461053934`*^9}, 3.6501989328913836`*^9}],

Cell[BoxData["2.4859382907385742568`7."], "Output",
 CellChangeTimes->{
  3.6501114096772556`*^9, 3.650187858763957*^9, 3.650189468998539*^9, 
   3.6501895610847487`*^9, 3.650190213007569*^9, 3.65019057738382*^9, 
   3.650191889357527*^9, 3.650192215710329*^9, 3.6501936015029335`*^9, {
   3.6501986347487392`*^9, 3.6501986460273943`*^9}, 3.6501989328913836`*^9}]
}, Open  ]],

Cell["\<\
While lexicographic ordering suffices for Families A-D, the gap inequalities \
for family E are very sensitive to the ordering of the enumerations of the \
extra sets of indecomposables, so we reorder them here by their value at the \
lower end of the interval of growth rates.\
\>", "Text",
 CellChangeTimes->{{3.6501908303969917`*^9, 3.6501908797394753`*^9}, {
  3.650190944993857*^9, 3.650191139866928*^9}, {3.6501923283869624`*^9, 
  3.650192330914114*^9}},
 FontSize->12],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eSeqs", "=", 
   RowBox[{"SortBy", "[", 
    RowBox[{"eSeqs", ",", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"gammaForm", "[", "#", "]"}], "/.", 
        RowBox[{"\[Gamma]", "\[Rule]", "grLowerE"}]}], "]"}], "&"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gapInequalities", "[", 
   RowBox[{"eSeqs", ",", "f55Seqs", ",", "7"}], "]"}], "//", 
  "gapIneqsForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Reduce", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"And", "@@", "%"}], "&&", 
     RowBox[{"\[Gamma]", ">", "1"}]}], ",", "\[Gamma]"}], "]"}], "//", 
  "rootForm"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"%", ",", "7"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6501879744615717`*^9, 3.650187980311384*^9}, {
   3.650190224129941*^9, 3.6501902544551744`*^9}, 3.650190315870449*^9, {
   3.650190778418125*^9, 3.6501907810077085`*^9}, {3.6501908272926116`*^9, 
   3.650190827651409*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  TagBox[
   TagBox[GridBox[{
      {
       TagBox[
        RowBox[{
         RowBox[{"1", "-", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "2"}]]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "4"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "5"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "6"}]]}]}],
        HoldForm]},
      {
       TagBox[
        RowBox[{
         RowBox[{"\[Gamma]", "-", "1", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "1"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "2"}]], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "3"}]]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "4"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "5"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "6"}]]}]}],
        HoldForm]},
      {
       TagBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Gamma]", "3"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", "2"]}], "-", 
          RowBox[{"2", " ", "\[Gamma]"}], "+", "2", "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "4"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "5"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "6"}]]}]}],
        HoldForm]},
      {
       TagBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Gamma]", "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", "2"]}], "+", 
          RowBox[{"2", " ", "\[Gamma]"}], "-", "1", "-", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "-", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "2"}]]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "4"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "5"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "6"}]]}]}],
        HoldForm]},
      {
       TagBox[
        RowBox[{
         RowBox[{"\[Gamma]", "-", "1", "-", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "2"}]]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "4"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "5"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "6"}]]}]}],
        HoldForm]},
      {
       TagBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Gamma]", "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", "2"]}], "+", 
          RowBox[{"3", " ", "\[Gamma]"}], "-", "3", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "1"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "2"}]]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "4"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "5"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "6"}]]}]}],
        HoldForm]},
      {
       TagBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Gamma]", "2"], "-", 
          RowBox[{"2", " ", "\[Gamma]"}], "-", "2", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "1"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "2"}]]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "4"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "5"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "6"}]]}]}],
        HoldForm]},
      {
       TagBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Gamma]", "3"]}], "+", 
          SuperscriptBox["\[Gamma]", "2"], "+", 
          RowBox[{"4", " ", "\[Gamma]"}], "+", "1", "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "1"}]]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "4"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "5"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "6"}]]}]}],
        HoldForm]},
      {
       TagBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Gamma]", "3"], "-", 
          SuperscriptBox["\[Gamma]", "2"], "-", 
          RowBox[{"4", " ", "\[Gamma]"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "1"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "2"}]]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "4"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "5"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "6"}]]}]}],
        HoldForm]},
      {
       TagBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Gamma]", "3"]}], "+", 
          RowBox[{"6", " ", "\[Gamma]"}], "+", "3", "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "1"}]]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "4"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "5"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "6"}]]}]}],
        HoldForm]},
      {
       TagBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Gamma]", "3"], "-", 
          SuperscriptBox["\[Gamma]", "2"], "-", 
          RowBox[{"3", " ", "\[Gamma]"}], "-", "2", "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "3"}]]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "4"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "5"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "6"}]]}]}],
        HoldForm]},
      {
       TagBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Gamma]", "2"]}], "+", 
          RowBox[{"2", " ", "\[Gamma]"}], "+", "3", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "1"}]]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}]}], "\[LessEqual]", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "1"}]], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "2"}]]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "3"}]]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "4"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Gamma]", 
            RowBox[{"-", "5"}]]}], "+", 
          SuperscriptBox["\[Gamma]", 
           RowBox[{"-", "6"}]]}]}],
        HoldForm]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$, TableDepth -> 1]]],
  DisplayForm]], "Print",
 CellChangeTimes->{
  3.65018799074745*^9, 3.650190255016753*^9, 3.650190316416439*^9, 
   3.650190577602216*^9, 3.6501918897319126`*^9, 3.6501922159443245`*^9, 
   3.6501936017681303`*^9, {3.650198636308719*^9, 3.6501986462613916`*^9}}],

Cell[BoxData[
 TagBox[
  FormBox[
   RowBox[{
    RowBox[{"1", "<", "\[Gamma]", "\[LessEqual]", 
     RowBox[{"rootOf", "(", 
      RowBox[{
       SuperscriptBox["x", "8"], "-", 
       SuperscriptBox["x", "7"], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "5"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"]}], "+", "x", "+", "1"}], ")"}]}], "\[Or]", 
    RowBox[{
     RowBox[{"rootOf", "(", 
      RowBox[{
       SuperscriptBox["x", "8"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", "7"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", "5"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"]}], "+", "x", "+", "1"}], ")"}], 
     "\[LessEqual]", "\[Gamma]", "\[LessEqual]", 
     RowBox[{"rootOf", "(", 
      RowBox[{
       SuperscriptBox["x", "6"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "5"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "3"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"]}], "-", "x", "-", "1"}], ")"}]}]}],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{
  3.65018799074745*^9, 3.650190255016753*^9, 3.650190316416439*^9, 
   3.650190577602216*^9, 3.6501918897319126`*^9, 3.6501922159443245`*^9, 
   3.6501936017681303`*^9, {3.650198636308719*^9, 3.6501986479929695`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "1.`7.", "<", "\[Gamma]", "\[LessEqual]", "1.5164746885385804167`7."}], "||", 
  RowBox[{
  "2.3637278966799492854`7.", "\[LessEqual]", "\[Gamma]", "\[LessEqual]", 
   "2.489042686875032137`7."}]}]], "Output",
 CellChangeTimes->{
  3.650187990794248*^9, 3.6501902549075575`*^9, 3.6501903181480055`*^9, 
   3.6501905794273806`*^9, 3.650191905424909*^9, 3.650192217675892*^9, 
   3.650193603546507*^9, {3.6501986380402966`*^9, 3.6501986479929695`*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1186, 827},
WindowMargins->{{21, Automatic}, {Automatic, 23}},
PrintingCopies->1,
PrintingStartingPageNumber->1,
PrintingPageRange->{32000, 32000},
PageHeaders->{{
   Cell[
    TextData[{
      StyleBox[
       CounterBox["Page"], "PageNumber"], "   ", "|", " ", 
      StyleBox[
       RowBox[{
        "Calculating", " ", "intervals", " ", "of", " ", "permutation", " ", 
         "class", " ", "growth", " ", "rates"}], "Header"]}], "Header", 
    CellMargins -> {{0, Inherited}, {Inherited, Inherited}}], None, None}, {
  None, None, 
   Cell[
    TextData[{
      StyleBox[
       ValueBox["FileName"], "Header"], " ", "|", "   ", 
      StyleBox[
       CounterBox["Page"], "PageNumber"]}], "Header", 
    CellMargins -> {{Inherited, 0}, {Inherited, Inherited}}]}},
PageFooters->{{None, None, None}, {None, None, None}},
PageHeaderLines->{False, False},
PageFooterLines->{False, False},
PrintingOptions->{"FacingPages"->True,
"FirstPageFace"->Right,
"FirstPageFooter"->True,
"FirstPageHeader"->False,
"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{595.1999999999999, 841.8}},
FrontEndVersion->"10.0 for Microsoft Windows (32-bit) (December 4, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Info3650202241-8233394"->{
  Cell[4532, 125, 468, 8, 40, "Print",
   CellTags->"Info3650202241-8233394"],
  Cell[6258, 176, 306, 6, 40, "Print",
   CellTags->"Info3650202241-8233394"],
  Cell[6567, 184, 473, 8, 40, "Print",
   CellTags->"Info3650202241-8233394"],
  Cell[14249, 408, 654, 10, 40, "Print",
   CellTags->"Info3650202241-8233394"],
  Cell[14906, 420, 830, 13, 58, "Print",
   CellTags->"Info3650202241-8233394"],
  Cell[15739, 435, 840, 13, 58, "Print",
   CellTags->"Info3650202241-8233394"],
  Cell[16582, 450, 398, 7, 40, "Print",
   CellTags->"Info3650202241-8233394"],
  Cell[19029, 521, 229, 4, 40, "Print",
   CellTags->"Info3650202241-8233394"],
  Cell[21994, 597, 259, 5, 40, "Print",
   CellTags->"Info3650202241-8233394"],
  Cell[22256, 604, 382, 7, 40, "Print",
   CellTags->"Info3650202241-8233394"],
  Cell[22641, 613, 285, 5, 40, "Print",
   CellTags->"Info3650202241-8233394"],
  Cell[27234, 736, 224, 4, 40, "Print",
   CellTags->"Info3650202241-8233394"]},
 "Info3650202242-8233394"->{
  Cell[27461, 742, 353, 6, 40, "Print",
   CellTags->"Info3650202242-8233394"],
  Cell[36726, 1018, 476, 8, 40, "Print",
   CellTags->"Info3650202242-8233394"],
  Cell[37205, 1028, 610, 9, 40, "Print",
   CellTags->"Info3650202242-8233394"],
  Cell[37818, 1039, 540, 9, 40, "Print",
   CellTags->"Info3650202242-8233394"],
  Cell[38361, 1050, 678, 10, 40, "Print",
   CellTags->"Info3650202242-8233394"],
  Cell[39042, 1062, 1023, 16, 58, "Print",
   CellTags->"Info3650202242-8233394"],
  Cell[41823, 1130, 407, 7, 40, "Print",
   CellTags->"Info3650202242-8233394"],
  Cell[46108, 1238, 693, 12, 43, "Print",
   CellTags->"Info3650202242-8233394"],
  Cell[50797, 1368, 464, 8, 40, "Print",
   CellTags->"Info3650202242-8233394"],
  Cell[53040, 1425, 401, 7, 40, "Print",
   CellTags->"Info3650202242-8233394"],
  Cell[54542, 1470, 474, 8, 40, "Print",
   CellTags->"Info3650202242-8233394"],
  Cell[56609, 1526, 505, 8, 40, "Print",
   CellTags->"Info3650202242-8233394"],
  Cell[59356, 1593, 361, 6, 40, "Print",
   CellTags->"Info3650202242-8233394"],
  Cell[59720, 1601, 402, 7, 40, "Print",
   CellTags->"Info3650202242-8233394"],
  Cell[65472, 1749, 2228, 35, 77, "Print",
   CellTags->"Info3650202242-8233394"]},
 "Info3650202243-8233394"->{
  Cell[69637, 1841, 419, 7, 40, "Print",
   CellTags->"Info3650202243-8233394"],
  Cell[74635, 1979, 344, 6, 40, "Print",
   CellTags->"Info3650202243-8233394"],
  Cell[74982, 1987, 554, 9, 40, "Print",
   CellTags->"Info3650202243-8233394"],
  Cell[77879, 2067, 580, 9, 40, "Print",
   CellTags->"Info3650202243-8233394"],
  Cell[82281, 2185, 694, 11, 40, "Print",
   CellTags->"Info3650202243-8233394"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Info3650202241-8233394", 355684, 8629},
 {"Info3650202242-8233394", 356674, 8654},
 {"Info3650202243-8233394", 357924, 8685}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 227, 4, 69, "Title"],
Cell[810, 28, 114, 2, 43, "Subtitle"],
Cell[927, 32, 1022, 19, 29, "Text"],
Cell[1952, 53, 730, 14, 29, "Text"],
Cell[CellGroupData[{
Cell[2707, 71, 464, 12, 52, "Section"],
Cell[CellGroupData[{
Cell[3196, 87, 477, 9, 55, "Subsection"],
Cell[CellGroupData[{
Cell[3698, 100, 831, 23, 72, "Input"],
Cell[4532, 125, 468, 8, 40, "Print",
 CellTags->"Info3650202241-8233394"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5037, 138, 1196, 34, 132, "Input"],
Cell[CellGroupData[{
Cell[6258, 176, 306, 6, 40, "Print",
 CellTags->"Info3650202241-8233394"],
Cell[6567, 184, 473, 8, 40, "Print",
 CellTags->"Info3650202241-8233394"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[7101, 199, 445, 8, 55, "Subsection"],
Cell[CellGroupData[{
Cell[7571, 211, 6653, 193, 472, "Input"],
Cell[CellGroupData[{
Cell[14249, 408, 654, 10, 40, "Print",
 CellTags->"Info3650202241-8233394"],
Cell[14906, 420, 830, 13, 58, "Print",
 CellTags->"Info3650202241-8233394"],
Cell[15739, 435, 840, 13, 58, "Print",
 CellTags->"Info3650202241-8233394"],
Cell[16582, 450, 398, 7, 40, "Print",
 CellTags->"Info3650202241-8233394"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[17029, 463, 1997, 56, 112, "Input"],
Cell[19029, 521, 229, 4, 40, "Print",
 CellTags->"Info3650202241-8233394"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19295, 530, 2674, 63, 272, "Input"],
Cell[CellGroupData[{
Cell[21994, 597, 259, 5, 40, "Print",
 CellTags->"Info3650202241-8233394"],
Cell[22256, 604, 382, 7, 40, "Print",
 CellTags->"Info3650202241-8233394"],
Cell[22641, 613, 285, 5, 40, "Print",
 CellTags->"Info3650202241-8233394"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22975, 624, 4234, 108, 232, "Input"],
Cell[CellGroupData[{
Cell[27234, 736, 224, 4, 40, "Print",
 CellTags->"Info3650202241-8233394"],
Cell[27461, 742, 353, 6, 40, "Print",
 CellTags->"Info3650202242-8233394"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27875, 755, 496, 9, 55, "Subsection"],
Cell[CellGroupData[{
Cell[28396, 768, 8305, 246, 572, "Input"],
Cell[CellGroupData[{
Cell[36726, 1018, 476, 8, 40, "Print",
 CellTags->"Info3650202242-8233394"],
Cell[37205, 1028, 610, 9, 40, "Print",
 CellTags->"Info3650202242-8233394"],
Cell[37818, 1039, 540, 9, 40, "Print",
 CellTags->"Info3650202242-8233394"],
Cell[38361, 1050, 678, 10, 40, "Print",
 CellTags->"Info3650202242-8233394"],
Cell[39042, 1062, 1023, 16, 58, "Print",
 CellTags->"Info3650202242-8233394"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40126, 1085, 399, 7, 55, "Subsection"],
Cell[CellGroupData[{
Cell[40550, 1096, 1270, 32, 152, "Input"],
Cell[41823, 1130, 407, 7, 40, "Print",
 CellTags->"Info3650202242-8233394"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42267, 1142, 3838, 94, 152, "Input"],
Cell[46108, 1238, 693, 12, 43, "Print",
 CellTags->"Info3650202242-8233394"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46838, 1255, 3956, 111, 232, "Input"],
Cell[50797, 1368, 464, 8, 40, "Print",
 CellTags->"Info3650202242-8233394"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51298, 1381, 1739, 42, 112, "Input"],
Cell[53040, 1425, 401, 7, 40, "Print",
 CellTags->"Info3650202242-8233394"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53478, 1437, 1061, 31, 72, "Input"],
Cell[54542, 1470, 474, 8, 40, "Print",
 CellTags->"Info3650202242-8233394"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55065, 1484, 417, 8, 55, "Subsection"],
Cell[CellGroupData[{
Cell[55507, 1496, 1099, 28, 92, "Input"],
Cell[56609, 1526, 505, 8, 40, "Print",
 CellTags->"Info3650202242-8233394"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57151, 1539, 2180, 50, 172, "Input"],
Cell[CellGroupData[{
Cell[59356, 1593, 361, 6, 40, "Print",
 CellTags->"Info3650202242-8233394"],
Cell[59720, 1601, 402, 7, 40, "Print",
 CellTags->"Info3650202242-8233394"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[60171, 1614, 5298, 133, 232, "Input"],
Cell[65472, 1749, 2228, 35, 77, "Print",
 CellTags->"Info3650202242-8233394"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67737, 1789, 1897, 50, 132, "Input"],
Cell[69637, 1841, 419, 7, 40, "Print",
 CellTags->"Info3650202243-8233394"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[70105, 1854, 548, 9, 55, "Subsection"],
Cell[CellGroupData[{
Cell[70678, 1867, 3932, 108, 232, "Input"],
Cell[CellGroupData[{
Cell[74635, 1979, 344, 6, 40, "Print",
 CellTags->"Info3650202243-8233394"],
Cell[74982, 1987, 554, 9, 40, "Print",
 CellTags->"Info3650202243-8233394"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[75585, 2002, 2291, 63, 112, "Input"],
Cell[77879, 2067, 580, 9, 40, "Print",
 CellTags->"Info3650202243-8233394"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78496, 2081, 3782, 102, 212, "Input"],
Cell[82281, 2185, 694, 11, 40, "Print",
 CellTags->"Info3650202243-8233394"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[83036, 2203, 416, 10, 52, "Section"],
Cell[CellGroupData[{
Cell[83477, 2217, 706, 14, 72, "Input"],
Cell[84186, 2233, 755, 12, 33, "Output"],
Cell[84944, 2247, 824, 21, 26, "Print"],
Cell[85771, 2270, 659, 9, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86467, 2284, 1489, 36, 112, "Input"],
Cell[87959, 2322, 1328, 31, 31, "Output"],
Cell[89290, 2355, 1848, 46, 110, "Output"],
Cell[91141, 2403, 2006, 49, 110, "Output"],
Cell[93150, 2454, 1008, 25, 26, "Print"],
Cell[94161, 2481, 593, 8, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94791, 2494, 1724, 33, 72, "Input"],
Cell[CellGroupData[{
Cell[96540, 2531, 2560, 68, 41, "Print"],
Cell[99103, 2601, 992, 21, 26, "Print"]
}, Open  ]],
Cell[100110, 2625, 1713, 24, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[101872, 2655, 502, 11, 52, "Section"],
Cell[CellGroupData[{
Cell[102399, 2670, 630, 15, 52, "Input"],
Cell[103032, 2687, 9182, 169, 117, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112251, 2861, 2992, 62, 252, "Input"],
Cell[115246, 2925, 948, 15, 33, "Output"],
Cell[116197, 2942, 1587, 35, 31, "Output"],
Cell[117787, 2979, 830, 12, 31, "Output"],
Cell[118620, 2993, 5640, 152, 172, "Output"],
Cell[124263, 3147, 1876, 42, 52, "Output"],
Cell[126142, 3191, 831, 12, 31, "Output"],
Cell[126976, 3205, 978, 17, 33, "Output"],
Cell[127957, 3224, 1396, 31, 26, "Print"],
Cell[129356, 3257, 854, 12, 31, "Output"],
Cell[130213, 3271, 1012, 17, 33, "Output"],
Cell[131228, 3290, 1563, 36, 26, "Print"],
Cell[132794, 3328, 854, 12, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133685, 3345, 1130, 24, 72, "Input"],
Cell[CellGroupData[{
Cell[134840, 3373, 2989, 85, 59, "Print"],
Cell[137832, 3460, 792, 18, 26, "Print"]
}, Open  ]],
Cell[138639, 3481, 618, 9, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[139306, 3496, 466, 11, 52, "Section"],
Cell[CellGroupData[{
Cell[139797, 3511, 313, 10, 55, "Subsection"],
Cell[CellGroupData[{
Cell[140135, 3525, 815, 21, 92, "Input"],
Cell[140953, 3548, 29818, 553, 367, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170808, 4106, 2028, 49, 252, "Input"],
Cell[172839, 4157, 664, 10, 33, "Output"],
Cell[173506, 4169, 1301, 30, 31, "Output"],
Cell[174810, 4201, 544, 7, 31, "Output"],
Cell[175357, 4210, 8565, 203, 312, "Output"],
Cell[183925, 4415, 546, 7, 31, "Output"],
Cell[184474, 4424, 677, 11, 33, "Output"],
Cell[185154, 4437, 981, 23, 26, "Print"],
Cell[186138, 4462, 568, 7, 31, "Output"],
Cell[186709, 4471, 773, 13, 33, "Output"],
Cell[187485, 4486, 1177, 29, 26, "Print"],
Cell[188665, 4517, 568, 7, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189270, 4529, 703, 19, 72, "Input"],
Cell[CellGroupData[{
Cell[189998, 4552, 2749, 82, 59, "Print"],
Cell[192750, 4636, 618, 17, 26, "Print"]
}, Open  ]],
Cell[193383, 4656, 358, 6, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[193790, 4668, 313, 10, 55, "Subsection"],
Cell[CellGroupData[{
Cell[194128, 4682, 685, 18, 72, "Input"],
Cell[194816, 4702, 13769, 263, 242, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208622, 4970, 1820, 46, 252, "Input"],
Cell[210445, 5018, 507, 9, 33, "Output"],
Cell[210955, 5029, 1148, 29, 31, "Output"],
Cell[212106, 5060, 391, 6, 31, "Output"],
Cell[212500, 5068, 4174, 117, 132, "Output"],
Cell[216677, 5187, 391, 6, 31, "Output"],
Cell[217071, 5195, 509, 9, 33, "Output"],
Cell[217583, 5206, 616, 16, 26, "Print"],
Cell[218202, 5224, 413, 6, 31, "Output"],
Cell[218618, 5232, 561, 11, 33, "Output"],
Cell[219182, 5245, 995, 27, 26, "Print"],
Cell[220180, 5274, 413, 6, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220630, 5285, 783, 20, 72, "Input"],
Cell[CellGroupData[{
Cell[221438, 5309, 4626, 137, 95, "Print"],
Cell[226067, 5448, 698, 18, 26, "Print"]
}, Open  ]],
Cell[226780, 5469, 428, 7, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[227257, 5482, 315, 10, 57, "Subsection"],
Cell[CellGroupData[{
Cell[227597, 5496, 803, 22, 92, "Input"],
Cell[228403, 5520, 16378, 314, 242, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[244818, 5839, 2074, 51, 292, "Input"],
Cell[246895, 5892, 613, 11, 33, "Output"],
Cell[247511, 5905, 443, 6, 31, "Output"],
Cell[247957, 5913, 486, 8, 31, "Output"],
Cell[248446, 5923, 616, 11, 31, "Output"],
Cell[249065, 5936, 2951, 80, 92, "Output"],
Cell[252019, 6018, 444, 6, 31, "Output"],
Cell[252466, 6026, 614, 11, 33, "Output"],
Cell[253083, 6039, 1110, 29, 26, "Print"],
Cell[254196, 6070, 466, 6, 31, "Output"],
Cell[254665, 6078, 706, 12, 33, "Output"],
Cell[255374, 6092, 1603, 44, 26, "Print"],
Cell[256980, 6138, 466, 6, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[257483, 6149, 827, 20, 72, "Input"],
Cell[CellGroupData[{
Cell[258335, 6173, 5728, 163, 59, "Print"],
Cell[264066, 6338, 1248, 35, 26, "Print"]
}, Open  ]],
Cell[265329, 6376, 383, 6, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[265761, 6388, 313, 10, 57, "Subsection"],
Cell[CellGroupData[{
Cell[266099, 6402, 1069, 30, 112, "Input"],
Cell[267171, 6434, 13305, 257, 242, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280513, 6696, 1782, 46, 252, "Input"],
Cell[282298, 6744, 509, 9, 33, "Output"],
Cell[282810, 6755, 1148, 29, 31, "Output"],
Cell[283961, 6786, 391, 6, 31, "Output"],
Cell[284355, 6794, 4848, 135, 152, "Output"],
Cell[289206, 6931, 391, 6, 31, "Output"],
Cell[289600, 6939, 509, 9, 33, "Output"],
Cell[290112, 6950, 792, 21, 26, "Print"],
Cell[290907, 6973, 413, 6, 31, "Output"],
Cell[291323, 6981, 522, 10, 33, "Output"],
Cell[291848, 6993, 881, 24, 26, "Print"],
Cell[292732, 7019, 411, 6, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[293180, 7030, 981, 22, 72, "Input"],
Cell[CellGroupData[{
Cell[294186, 7056, 4505, 132, 95, "Print"],
Cell[298694, 7190, 719, 18, 26, "Print"]
}, Open  ]],
Cell[299428, 7211, 460, 7, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[299937, 7224, 313, 10, 57, "Subsection"],
Cell[CellGroupData[{
Cell[300275, 7238, 1296, 38, 152, "Input"],
Cell[301574, 7278, 19330, 378, 242, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[320941, 7661, 2388, 60, 252, "Input"],
Cell[323332, 7723, 471, 9, 33, "Output"],
Cell[323806, 7734, 2540, 64, 72, "Output"],
Cell[326349, 7800, 341, 5, 31, "Output"],
Cell[326693, 7807, 7078, 191, 212, "Output"],
Cell[333774, 8000, 339, 5, 31, "Output"],
Cell[334116, 8007, 472, 9, 33, "Output"],
Cell[334591, 8018, 807, 22, 26, "Print"],
Cell[335401, 8042, 363, 5, 31, "Output"],
Cell[335767, 8049, 523, 10, 33, "Output"],
Cell[336293, 8061, 1012, 28, 26, "Print"],
Cell[337308, 8091, 363, 5, 31, "Output"]
}, Open  ]],
Cell[337686, 8099, 486, 9, 47, "Text"],
Cell[CellGroupData[{
Cell[338197, 8112, 1002, 27, 92, "Input"],
Cell[CellGroupData[{
Cell[339224, 8143, 12898, 377, 221, "Print"],
Cell[352125, 8522, 1656, 47, 26, "Print"]
}, Open  ]],
Cell[353796, 8572, 487, 10, 31, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

